Laser-induced electron dynamics and surface modification in ruthenium thin films

We performed the experimental and theoretical study of the heating and damaging of ruthenium thin films induced by femtosecond laser irradiation. Results of an optical pump-probe thermoreflectance experiment with rotating sample allowing to significantly reduce heat accumulation in irradiated spot are presented. We show the evolution of surface morphology from growth of a heat-induced oxide layer at low and intermediate laser fluences to cracking and grooving at high fluences. Theoretical analysis of pump-probe signal allows us to relate behavior of hot electrons in ruthenium to the Fermi smearing mechanism. The analysis of heating is performed with the two-temperature modeling and molecular dynamics simulation, results of which demonstrate that the calculated melting threshold is higher than experimental damage threshold. We attribute it to heat-induced surface stresses leading to cracking which accumulates to more severe damage morphology. Our results provide an upper limit for operational conditions for ruthenium optics and also direct to further studies of the Fermi smearing mechanism in other transition metals.

==> anc/125_nm_signals.dat <==
# 125 nm sample. First column: time [ps]; other columns: fluence [mJ/cm2]
#              14.80      16.07      17.42      18.62      21.44      22.98      26.25      28.16      30.10      31.89      33.74      35.85      37.95      40.08      42.47      44.83      47.52      49.09      51.61      54.24      59.89      62.91      65.43      69.03      71.37      74.21      77.03
   -42.500     -0.097     -0.140     -0.189     -0.159     -0.223     -0.281     -0.253     -0.189     -0.290     -0.300     -0.359     -0.339     -0.431     -0.342     -0.229     -0.345     -0.322     -0.368     -0.209     -0.394     -0.346     -0.317     -0.350     -0.102     -0.200     -0.301     -0.335
   -42.250     -0.191     -0.166     -0.243     -0.257     -0.301     -0.293     -0.249     -0.317     -0.359     -0.295     -0.268     -0.299     -0.361     -0.387     -0.398     -0.380     -0.412     -0.389     -0.414     -0.365     -0.326     -0.365     -0.425     -0.181     -0.404     -0.358     -0.393
   -42.000     -0.254     -0.152     -0.234     -0.167     -0.211     -0.259     -0.267     -0.369     -0.316     -0.344     -0.212     -0.222     -0.370     -0.354     -0.407     -0.360     -0.441     -0.408     -0.358     -0.332     -0.338     -0.384     -0.500     -0.319     -0.439     -0.362     -0.310
   -41.750     -0.133     -0.202     -0.214     -0.160     -0.226     -0.192     -0.264      0.180     -0.307     -0.305     -0.307     -0.350     -0.380     -0.321     -0.399     -0.332     -0.473     -0.443     -0.412     -0.397     -0.303     -0.351     -0.425     -0.345     -0.409     -0.317     -0.249
   -41.500     -0.188     -0.253     -0.163     -0.197     -0.268     -0.300     -0.240     -0.306     -0.386     -0.414     -0.290     -0.311     -0.344     -0.320     -0.366     -0.280     -0.394     -0.451     -0.321     -0.299     -0.420     -0.264     -0.423     -0.332     -0.351     -0.405     -0.238
   -41.250     -0.176     -0.206     -0.167     -0.202     -0.267     -0.243     -0.289     -0.271     -0.350     -0.334     -0.370     -0.382     -0.321     -0.347     -0.319     -0.288     -0.403     -0.450     -0.295     -0.389     -0.356     -0.332     -0.398     -0.403     -0.474     -0.347     -0.222
   -41.000     -0.209     -0.159     -0.192     -0.224     -0.172     -0.247     -0.273     -0.328     -0.349     -0.319     -0.319     -0.330     -0.343     -0.333     -0.345     -0.310     -0.407     -0.348     -0.418     -0.447     -0.309     -0.360     -0.461     -0.403     -0.431     -0.359     -0.500
   -40.750     -0.161     -0.174     -0.200     -0.236     -0.179     -0.298     -0.343     -0.204     -0.353     -0.318     -0.276     -0.356     -0.346     -0.472     -0.369     -0.346     -0.353     -0.390     -0.371     -0.334     -0.349     -0.382     -0.446     -0.417     -0.378     -0.363     -0.339
   -40.500     -0.245     -0.165     -0.287     -0.161     -0.261     -0.266     -0.264     -0.293     -0.391     -0.327     -0.351     -0.297     -0.392     -0.343     -0.348     -0.324     -0.402     -0.395     -0.431     -0.408     -0.285     -0.419     -0.408     -0.329     -0.323     -0.322     -0.365
   -40.250     -0.219     -0.240      0.165     -0.156     -0.183     -0.311     -0.288     -0.259     -0.335     -0.338     -0.091     -0.338     -0.375     -0.310     -0.311     -0.257     -0.363     -0.398     -0.404     -0.368     -0.280     -0.376     -0.411     -0.657     -0.383     -0.340     -0.413
   -40.000     -0.215     -0.183     -0.186     -0.185     -0.190     -0.231     -0.276     -0.330     -0.381     -0.362     -0.298     -0.347     -0.357     -0.319     -0.339     -0.305     -0.381     -0.379     -0.427     -0.428     -0.401     -0.347     -0.259     -0.382     -0.394     -0.331     -0.412
   -39.750     -0.214     -0.174     -0.184     -0.213     -0.297     -0.262     -0.304     -0.313     -0.306     -0.341     -0.311     -0.309      0.027     -0.348     -0.406     -0.280     -0.366     -0.403     -0.399     -0.341     -0.364     -0.328     -0.339     -0.432     -0.331     -0.414     -0.418
   -39.500     -0.117     -0.122     -0.144     -0.158     -0.198     -0.213     -0.301     -0.225     -0.309     -0.251     -0.280     -0.251     -0.266     -0.303     -0.329     -0.262     -0.347     -0.355     -0.229     -0.272     -0.304     -0.376     -0.340     -0.265     -0.229     -0.217     -0.252
   -39.250     -0.184     -0.161     -0.392     -0.216     -0.197     -0.274     -0.261     -0.252     -0.282     -0.204     -0.254     -0.261     -0.289     -0.268     -0.260     -0.244     -0.362     -0.278     -0.312     -0.306     -0.265     -0.260     -0.146     -0.325     -0.242     -0.261     -0.314
   -39.000     -0.144     -0.180     -0.130     -0.170     -0.169     -0.295     -0.221     -0.448     -0.247     -0.208     -0.266     -0.269     -0.322     -0.250     -0.233     -0.182     -0.204     -0.333     -0.366     -0.262     -0.232     -0.342     -0.282     -0.199     -0.239     -0.253     -0.262
   -38.750     -0.126     -0.122     -0.176     -0.105     -0.191     -0.257     -0.170     -0.279     -0.293     -0.219     -0.152     -0.282     -0.293     -0.235     -0.227     -0.211     -0.234     -0.306     -0.212     -0.315     -0.369     -0.259     -0.332     -0.258     -0.246     -0.250     -0.101
   -38.500     -0.156     -0.196     -0.103     -0.121     -0.147     -0.250     -0.137     -0.146     -0.185     -0.246     -0.198     -0.230     -0.048     -0.284     -0.286     -0.288     -0.254     -0.258     -0.282     -0.290     -0.270     -0.328     -0.275     -0.318     -0.218     -0.253     -0.391
   -38.250     -0.104     -0.150     -0.131     -0.157     -0.156     -0.231     -0.210     -0.255     -0.248     -0.193     -0.247     -0.222     -0.231     -0.245     -0.243     -0.222     -0.361     -0.296     -0.190     -0.340     -0.222     -0.234     -0.334     -0.209     -0.291     -0.219     -0.175
   -38.000     -0.144     -0.124     -0.096     -0.118     -0.099     -0.140     -0.218     -0.187     -0.245     -0.160     -0.232     -0.207     -0.230     -0.229     -0.276     -0.249     -0.324     -0.267     -0.288     -0.269     -0.303     -0.278     -0.271     -0.275     -0.316     -0.271     -0.200
   -37.750     -0.142     -0.138     -0.109     -0.162     -0.178     -0.147     -0.207     -0.210     -0.192     -0.231     -0.257     -0.222     -0.387     -0.223     -0.226     -0.261     -0.275     -0.254     -0.278     -0.277     -0.283     -0.230     -0.306     -0.341     -0.325     -0.203     -0.220
   -37.500     -0.140     -0.160     -0.097     -0.206     -0.188     -0.245     -0.152     -0.189     -0.205     -0.245     -0.269     -0.233     -0.281     -0.227     -0.227     -0.241     -0.288     -0.222     -0.230     -0.224     -0.225     -0.231     -0.213     -0.450     -0.320     -0.189     -0.227
   -37.250     -0.161     -0.149     -0.095     -0.173     -0.160     -0.214     -0.202      0.262     -0.186     -0.202     -0.209     -0.196     -0.379     -0.208     -0.233     -0.240     -0.271     -0.257     -0.284     -0.332     -0.264     -0.307     -0.302     -0.257     -0.294     -0.254     -0.413
   -37.000     -0.156     -0.158     -0.167     -0.215     -0.252     -0.150     -0.246     -0.082     -0.268     -0.195     -0.174     -0.228     -0.329     -0.270     -0.263     -0.298     -0.281     -0.260     -0.312     -0.392     -0.234     -0.198     -0.236     -0.298     -0.238     -0.214     -0.243
   -36.750     -0.164     -0.178     -0.121     -0.127     -0.191     -0.247     -0.205     -0.218     -0.318     -0.186     -0.216     -0.167     -0.256     -0.253     -0.283     -0.275     -0.219     -0.321     -0.291     -0.279     -0.107     -0.200     -0.301     -0.194     -0.313     -0.267     -0.262
   -36.500     -0.202     -0.111     -0.188     -0.104     -0.174     -0.214     -0.187     -0.218     -0.258     -0.194     -0.199      0.251     -0.244     -0.281     -0.290     -0.224     -0.236     -0.323     -0.265     -0.265     -0.213     -0.301     -0.274     -0.229     -0.252     -0.260     -0.191
   -36.250     -0.153     -0.128     -0.175     -0.140     -0.168     -0.175     -0.173     -0.200     -0.228     -0.113     -0.191     -0.287     -0.302     -0.254     -0.259     -0.197     -0.334     -0.246     -0.172     -0.309     -0.214     -0.195     -0.310     -0.241     -0.278     -0.284     -0.238
   -36.000     -0.169     -0.121      0.314     -0.108     -0.184     -0.223     -0.151     -0.311     -0.278     -0.189     -0.232     -0.268     -0.242     -0.254     -0.336     -0.270     -0.282     -0.283     -0.276     -0.370     -0.310     -0.251     -0.279     -0.268     -0.280     -0.288     -0.409
   -35.750     -0.203     -0.148     -0.052     -0.162     -0.218     -0.203     -0.231     -0.202     -0.283     -0.192     -0.338     -0.290     -0.392     -0.237     -0.309     -0.184     -0.283     -0.295     -0.253     -0.280     -0.146     -0.206     -0.240     -0.308     -0.327     -0.301     -0.300
   -35.500     -0.136     -0.200     -0.097     -0.194     -0.126     -0.295     -0.220     -0.216     -0.202     -0.215     -0.190     -0.359     -0.249     -0.304     -0.273     -0.272     -0.273     -0.321     -0.256     -0.294     -0.317     -0.293     -0.273     -0.237     -0.302     -0.369     -0.321
   -35.250     -0.153     -0.125     -0.181     -0.127     -0.138     -0.156     -0.162     -0.209     -0.322     -0.235     -0.252     -0.239     -0.273     -0.273     -0.227     -0.264     -0.206     -0.310     -0.266     -0.286     -0.190     -0.236     -0.276     -0.224     -0.336     -0.209     -0.222
   -35.000     -0.167     -0.173     -0.133     -0.160     -0.184     -0.191     -0.221     -0.213     -0.278     -0.225     -0.258      0.096     -0.234     -0.278     -0.269     -0.292     -0.266     -0.307     -0.283     -0.256     -0.211     -0.262     -0.250     -0.238     -0.253     -0.297     -0.248
   -34.750     -0.133     -0.169     -0.126     -0.201     -0.135     -0.217     -0.211     -0.468     -0.220     -0.222     -0.224     -0.136     -0.315     -0.287     -0.239     -0.226     -0.280     -0.257     -0.294     -0.242     -0.200     -0.263     -0.268     -0.259     -0.281     -0.200     -0.080
   -34.500     -0.153     -0.161     -0.147     -0.158     -0.165     -0.224     -0.198     -0.268     -0.303     -0.250     -0.258     -0.219     -0.335     -0.200     -0.242     -0.239     -0.366     -0.296     -0.275     -0.288     -0.290     -0.288     -0.216     -0.279     -0.197     -0.342     -0.118
   -34.250     -0.132     -0.176     -0.116     -0.135     -0.208     -0.176     -0.205     -0.144     -0.243     -0.257     -0.165     -0.333     -0.240     -0.235     -0.257     -0.119     -0.206     -0.317     -0.283     -0.336     -0.366     -0.189     -0.271     -0.310     -0.325     -0.323     -0.201
   -34.000     -0.119     -0.106     -0.150     -0.163     -0.162     -0.222     -0.255     -0.234     -0.217     -0.232     -0.231     -0.211     -0.287     -0.230     -0.250     -0.252     -0.285     -0.308     -0.324     -0.304     -0.175     -0.310     -0.326     -0.263     -0.298     -0.243     -0.345
   -33.750     -0.139     -0.086     -0.103     -0.160     -0.162     -0.162     -0.220     -0.177     -0.266     -0.186     -0.240     -0.285     -0.230     -0.302     -0.236     -0.297     -0.206     -0.265     -0.270     -0.260     -0.267     -0.233     -0.293     -0.276     -0.218     -0.245     -0.475
   -33.500     -0.189     -0.101     -0.117     -0.167     -0.168     -0.236     -0.199     -0.172     -0.248     -0.082     -0.210     -0.356     -0.261     -0.309     -0.250     -0.225     -0.259     -0.213     -0.315     -0.293     -0.310     -0.256     -0.281     -0.206     -0.331     -0.218     -0.245
   -33.250     -0.188     -0.084     -0.099     -0.201     -0.206     -0.100     -0.210     -0.187     -0.269     -0.280     -0.258     -0.124     -0.255     -0.279     -0.232     -0.224     -0.276     -0.271     -0.278     -0.297     -0.341     -0.327     -0.276     -0.326     -0.314     -0.292     -0.244
   -33.000     -0.238     -0.100     -0.130     -0.221     -0.131     -0.162     -0.197     -0.140     -0.288     -0.216     -0.218     -0.206     -0.239     -0.313     -0.243     -0.228     -0.381     -0.289     -0.294     -0.397     -0.293     -0.335     -0.323     -0.265     -0.264     -0.288     -0.314
   -32.750     -0.158     -0.211     -0.115     -0.180     -0.159     -0.221     -0.191     -0.223     -0.205     -0.222     -0.265     -0.207     -0.275     -0.227     -0.208     -0.254     -0.233     -0.320     -0.258     -0.347     -0.239     -0.308     -0.238     -0.283     -0.237     -0.274     -0.254
   -32.500     -0.130     -0.115      0.151     -0.166     -0.176     -0.193     -0.213     -0.137     -0.272     -0.212     -0.233     -0.315     -0.142     -0.271     -0.280     -0.284     -0.249     -0.278     -0.270     -0.273     -0.211     -0.254     -0.344     -0.272     -0.254     -0.220     -0.284
   -32.250     -0.121     -0.164     -0.064     -0.192     -0.178     -0.130     -0.236     -0.293     -0.297     -0.247     -0.219     -0.251     -0.240     -0.248     -0.278     -0.296     -0.358     -0.294     -0.357     -0.317     -0.263     -0.310     -0.306     -0.257     -0.241     -0.289     -0.137
   -32.000     -0.136     -0.149     -0.094     -0.191     -0.169     -0.169     -0.229     -0.234     -0.226     -0.277     -0.182     -0.266     -0.267     -0.264     -0.317     -0.225     -0.264     -0.325     -0.256     -0.297     -0.314     -0.298     -0.304     -0.292     -0.289     -0.228     -0.224
   -31.750     -0.142     -0.146     -0.091     -0.179     -0.182     -0.116     -0.199     -0.121     -0.280     -0.274     -0.263     -0.271      0.009     -0.266     -0.301     -0.405     -0.192     -0.241     -0.291     -0.283     -0.306     -0.240     -0.314     -0.203     -0.364     -0.275     -0.309
   -31.500     -0.145     -0.173     -0.163     -0.108     -0.140     -0.237     -0.259     -0.152     -0.244     -0.249     -0.267     -0.389     -0.230     -0.247     -0.292     -0.252     -0.316     -0.304     -0.290     -0.311     -0.257     -0.238     -0.293     -0.292     -0.355     -0.231     -0.226
   -31.250     -0.149     -0.165     -0.092     -0.150     -0.167     -0.164     -0.224     -0.187     -0.279     -0.260     -0.244     -0.275     -0.278     -0.236     -0.293     -0.250     -0.218     -0.313     -0.333     -0.338     -0.283     -0.279     -0.327     -0.289     -0.256     -0.284     -0.326
   -31.000     -0.175     -0.110     -0.099     -0.137     -0.165     -0.234     -0.237     -0.237     -0.272     -0.295     -0.214     -0.248      0.063     -0.239     -0.267     -0.258     -0.276     -0.366     -0.277     -0.297     -0.282     -0.251     -0.213     -0.359     -0.280     -0.269     -0.339
   -30.750     -0.188     -0.167     -0.137     -0.229     -0.132     -0.222     -0.190     -0.168     -0.337     -0.272     -0.264     -0.242     -0.195     -0.232     -0.313     -0.279     -0.246     -0.276     -0.299     -0.372     -0.374     -0.340     -0.253     -0.293     -0.368     -0.327     -0.314
   -30.500     -0.095     -0.132     -0.084     -0.182     -0.148     -0.447     -0.224     -0.062     -0.261     -0.405     -0.230     -0.016     -0.264     -0.220     -0.280     -0.263     -0.264     -0.321     -0.312     -0.268     -0.195     -0.338     -0.267     -0.219     -0.273     -0.269     -0.197
   -30.250     -0.097     -0.110     -0.163     -0.170     -0.126     -0.195     -0.206     -0.246     -0.320     -0.231     -0.316     -0.119     -0.280     -0.284     -0.261     -0.242     -0.291     -0.263     -0.206     -0.297     -0.289     -0.344     -0.294     -0.301     -0.294     -0.255     -0.191
   -30.000     -0.106     -0.134     -0.133     -0.180     -0.186     -0.228     -0.213     -0.153     -0.285     -0.272     -0.286     -0.209      0.193     -0.269     -0.264     -0.215     -0.245     -0.308     -0.319     -0.308     -0.230     -0.287     -0.348     -0.325     -0.301     -0.225     -0.193
   -29.750     -0.286     -0.129     -0.175     -0.145     -0.198     -0.136     -0.162     -0.237     -0.289     -0.263     -0.230     -0.261     -0.274     -0.261     -0.273     -0.280     -0.295     -0.272     -0.245     -0.306     -0.234     -0.270     -0.318     -0.263     -0.275     -0.270     -0.066
   -29.500     -0.191     -0.173     -0.117     -0.163     -0.169     -0.161     -0.189     -0.023     -0.297     -0.298     -0.300     -0.253     -0.217     -0.279     -0.276     -0.227     -0.268     -0.270     -0.247     -0.301     -0.231     -0.252     -0.312     -0.308     -0.298     -0.226     -0.312
   -29.250     -0.091     -0.138     -0.179     -0.196     -0.174     -0.103     -0.273     -0.238     -0.236     -0.257      0.714     -0.278     -0.258     -0.332     -0.288     -0.347     -0.355     -0.260     -0.221     -0.339     -0.276     -0.300     -0.288     -0.278     -0.273     -0.219     -0.245
   -29.000     -0.140     -0.144     -0.134     -0.136     -0.124     -0.174     -0.242     -0.312     -0.241     -0.210     -0.233     -0.226     -0.305     -0.284     -0.289     -0.286     -0.298     -0.242     -0.284     -0.293     -0.280     -0.329     -0.314     -0.216     -0.272     -0.214     -0.288
   -28.750     -0.149     -0.113     -0.124     -0.171     -0.220     -0.140     -0.261     -0.303     -0.269     -0.265     -0.270     -0.263     -0.277     -0.340     -0.180     -0.218     -0.201     -0.325     -0.326     -0.367     -0.241     -0.276     -0.310     -0.272     -0.271     -0.280     -0.203
   -28.500     -0.144     -0.162     -0.190     -0.206     -0.206     -0.086     -0.242     -0.292     -0.272     -0.232     -0.208     -0.257     -0.225     -0.315     -0.256     -0.194     -0.310     -0.306     -0.273     -0.367     -0.214     -0.310     -0.291     -0.293     -0.290     -0.237     -0.318
   -28.250     -0.153     -0.118     -0.184     -0.227     -0.191     -0.238     -0.244     -0.098     -0.264     -0.246     -0.220     -0.239     -0.304     -0.244     -0.307     -0.278     -0.233     -0.303     -0.274     -0.263     -0.210     -0.313     -0.260     -0.282     -0.241     -0.272     -0.202
   -28.000     -0.114     -0.146     -0.182     -0.156     -0.226     -0.213     -0.224     -0.186     -0.278     -0.189     -0.296     -0.231     -0.137     -0.257     -0.276     -0.270     -0.253     -0.246     -0.263     -0.373     -0.308     -0.341     -0.265     -0.335     -0.342     -0.239     -0.256
   -27.750     -0.165     -0.170     -0.173     -0.187     -0.235     -0.181     -0.150     -0.098     -0.301     -0.256     -0.216     -0.136     -0.161     -0.309     -0.294     -0.280     -0.290     -0.286     -0.271     -0.359     -0.319     -0.276     -0.272     -0.303     -0.322     -0.244     -0.215
   -27.500     -0.165     -0.143     -0.146     -0.141     -0.191     -0.176     -0.148     -0.175     -0.323     -0.211     -0.263     -0.215     -0.174     -0.293     -0.277     -0.149     -0.333     -0.296     -0.319     -0.274     -0.236     -0.322     -0.249     -0.301     -0.358     -0.301     -0.254
   -27.250     -0.106     -0.111      0.276     -0.165     -0.165     -0.161     -0.235     -0.224     -0.289     -0.212     -0.237     -0.271     -0.245     -0.219     -0.173     -0.248     -0.283     -0.291     -0.335     -0.329     -0.317     -0.289     -0.293     -0.326     -0.359     -0.273     -0.209
   -27.000     -0.150     -0.152     -0.253     -0.254     -0.198     -0.133     -0.161     -0.269     -0.260     -0.194     -0.214     -0.299     -0.226     -0.305     -0.233     -0.256     -0.279     -0.351     -0.287     -0.273     -0.220     -0.313     -0.334     -0.310     -0.302     -0.237     -0.234
   -26.750     -0.135     -0.170     -0.133     -0.204     -0.229     -0.165     -0.220     -0.265     -0.268     -0.229     -0.222     -0.258     -0.246     -0.263     -0.280     -0.203     -0.331     -0.348     -0.332     -0.310     -0.219     -0.303     -0.348     -0.319     -0.294     -0.264     -0.120
   -26.500     -0.074     -0.134     -0.219     -0.217     -0.230     -0.180     -0.270     -0.201     -0.253     -0.270     -0.282     -0.273     -0.273     -0.294     -0.281     -0.228     -0.316     -0.290     -0.298     -0.287     -0.222     -0.263     -0.287     -0.212     -0.339     -0.274     -0.286
   -26.250     -0.126     -0.094     -0.149     -0.203     -0.223     -0.180     -0.196     -0.247     -0.257     -0.254     -0.237     -0.231     -0.220     -0.201     -0.315     -0.243     -0.260     -0.301     -0.312     -0.295     -0.332     -0.304     -0.288     -0.339     -0.177     -0.231     -0.291
   -26.000     -0.135     -0.148     -0.168     -0.183     -0.170     -0.216     -0.236     -0.310     -0.273     -0.195     -0.257     -0.256     -0.310     -0.249     -0.324     -0.226     -0.282     -0.239     -0.246     -0.375     -0.212     -0.257     -0.270     -0.303     -0.239     -0.225     -0.259
   -25.750     -0.117     -0.096     -0.134     -0.173     -0.208     -0.123     -0.179     -0.222     -0.231     -0.258     -0.265     -0.277     -0.263     -0.254     -0.319     -0.154     -0.296     -0.310     -0.252     -0.308     -0.259     -0.306     -0.281     -0.263     -0.294     -0.228     -0.219
   -25.500     -0.309     -0.161     -0.109     -0.114     -0.186     -0.091     -0.115     -0.322     -0.262     -0.282     -0.219     -0.110     -0.321     -0.331     -0.263     -0.249     -0.271     -0.323     -0.245     -0.292     -0.312     -0.266     -0.264     -0.283     -0.225     -0.276     -0.209
   -25.250     -0.168     -0.127     -0.070     -0.159     -0.218     -0.168     -0.249     -0.234     -0.213     -0.236     -0.233     -0.233     -0.215     -0.313     -0.193     -0.291     -0.248     -0.263     -0.257     -0.287     -0.257     -0.241     -0.259     -0.286     -0.334     -0.287     -0.209
   -25.000     -0.148     -0.176     -0.169     -0.155     -0.149     -0.164     -0.175     -0.136     -0.249     -0.210     -0.176     -0.238     -0.268     -0.243     -0.208     -0.275     -0.208     -0.336     -0.287     -0.282     -0.221     -0.314     -0.260     -0.266     -0.255     -0.261     -0.255
   -24.750     -0.161     -0.115     -0.086     -0.166     -0.194     -0.161     -0.249     -0.142     -0.269     -0.260     -0.237     -0.285      0.674     -0.202     -0.271     -0.284     -0.213     -0.299     -0.247     -0.189     -0.252     -0.212     -0.235     -0.322     -0.328     -0.236     -0.214
   -24.500     -0.168     -0.164     -0.086     -0.168     -0.179     -0.168     -0.185     -0.255     -0.253     -0.163     -0.227     -0.251     -0.181     -0.224     -0.209     -0.307     -0.241     -0.247     -0.278     -0.298     -0.198     -0.286     -0.282     -0.255     -0.257     -0.271     -0.186
   -24.250     -0.194     -0.141     -0.141     -0.133     -0.208     -0.159     -0.250     -0.215     -0.245     -0.213     -0.225     -0.151     -0.222     -0.270     -0.268     -0.245     -0.258     -0.237     -0.318     -0.325     -0.284     -0.247     -0.188     -0.196     -0.259     -0.263     -0.318
   -24.000     -0.147     -0.145     -0.141     -0.135     -0.170     -0.154     -0.196     -0.171     -0.297     -0.253     -0.203     -0.228     -0.307     -0.270     -0.242     -0.207     -0.305     -0.228     -0.306     -0.319     -0.144     -0.281     -0.274     -0.292     -0.245     -0.350     -0.140
   -23.750     -0.198     -0.139     -0.131     -0.178     -0.197     -0.042     -0.122     -0.243     -0.307     -0.233     -0.213     -0.250     -0.524     -0.316     -0.260     -0.219     -0.286     -0.306     -0.225     -0.324     -0.180     -0.225     -0.190     -0.285     -0.304     -0.305     -0.150
   -23.500     -0.192     -0.160     -0.126     -0.138     -0.212     -0.136     -0.171      0.034     -0.243     -0.237     -0.239     -0.285     -0.215     -0.286     -0.314     -0.267     -0.262     -0.274     -0.233     -0.283     -0.233     -0.282     -0.268     -0.289     -0.222     -0.236     -0.197
   -23.250     -0.087     -0.115     -0.178     -0.148     -0.145     -0.204     -0.215      0.021     -0.262     -0.245     -0.210     -0.172     -0.271     -0.204     -0.267     -0.279     -0.288     -0.271     -0.230     -0.304     -0.303     -0.281     -0.307     -0.250     -0.306     -0.230     -0.213
   -23.000     -0.231     -0.110     -0.215     -0.136     -0.153     -0.145     -0.222     -0.187     -0.286     -0.282     -0.247     -0.266     -0.202     -0.203     -0.276     -0.219     -0.290     -0.261     -0.253     -0.286     -0.251     -0.286     -0.289     -0.269     -0.295     -0.257     -0.056
   -22.750     -0.187     -0.114     -0.159     -0.126     -0.148     -0.213     -0.246     -0.652     -0.269     -0.247     -0.225     -0.310     -0.249     -0.261     -0.283     -0.258     -0.298     -0.225     -0.305     -0.282     -0.265     -0.282     -0.206     -0.253     -0.299     -0.226     -0.203
   -22.500     -0.154     -0.097     -0.102     -0.178     -0.140     -0.207     -0.191     -0.270     -0.275     -0.207     -0.169     -0.267     -0.670     -0.327     -0.271     -0.254     -0.285     -0.241     -0.341     -0.270     -0.325     -0.290     -0.247     -0.250     -0.291     -0.330     -0.219
   -22.250     -0.153     -0.097     -0.122     -0.238     -0.160     -0.188     -0.199     -0.131     -0.214     -0.254     -0.283     -0.316     -0.301     -0.315     -0.290     -0.328     -0.245     -0.196     -0.245     -0.306     -0.209     -0.210     -0.273     -0.287     -0.275     -0.237     -0.217
   -22.000     -0.106     -0.185     -0.126     -0.204     -0.184     -0.191     -0.209      0.012     -0.285     -0.217     -0.252     -0.294     -0.233     -0.301     -0.210     -0.309     -0.288     -0.276     -0.330     -0.304     -0.264     -0.211     -0.282     -0.266     -0.256     -0.330     -0.207
   -21.750     -0.164     -0.162     -0.092     -0.136     -0.141     -0.235     -0.190     -0.167     -0.251     -0.228     -0.223     -0.251     -0.116     -0.262     -0.230     -0.233     -0.246     -0.207     -0.300     -0.232     -0.227     -0.244     -0.189     -0.296     -0.268     -0.249     -0.191
   -21.500     -0.177     -0.096     -0.251     -0.164     -0.155     -0.244     -0.138     -0.117     -0.278     -0.209     -0.234     -0.225     -0.233     -0.309     -0.265     -0.253     -0.294     -0.233     -0.281     -0.303     -0.269     -0.345     -0.272     -0.318     -0.336     -0.290     -0.340
   -21.250     -0.208     -0.142     -0.137     -0.143     -0.180     -0.188     -0.189     -0.143     -0.232     -0.234     -0.262     -0.250     -0.414     -0.294     -0.285     -0.253     -0.201     -0.295     -0.282     -0.374     -0.216     -0.288     -0.270     -0.315     -0.316     -0.226     -0.375
   -21.000     -0.182     -0.156     -0.136     -0.180     -0.159     -0.188     -0.236     -0.139     -0.254     -0.235     -0.268     -0.254     -0.288     -0.243     -0.237     -0.240     -0.219     -0.289     -0.309     -0.329     -0.258     -0.262     -0.268     -0.240     -0.309     -0.216     -0.311
   -20.750     -0.123     -0.119     -0.106     -0.182     -0.114     -0.179     -0.197     -0.401     -0.257     -0.243     -0.227     -0.143     -0.277     -0.294     -0.233     -0.251     -0.285     -0.319     -0.271     -0.279     -0.264     -0.229     -0.310     -0.280     -0.304     -0.294     -0.290
   -20.500     -0.171     -0.133     -0.078     -0.122     -0.150     -0.185     -0.225     -0.234     -0.222     -0.197     -0.203     -0.276     -0.280     -0.308     -0.224     -0.234     -0.244     -0.317     -0.215     -0.237     -0.237     -0.244     -0.272     -0.287     -0.259     -0.228     -0.302
   -20.250     -0.160     -0.110     -0.077     -0.151     -0.167     -0.143     -0.305     -0.167     -0.227     -0.259     -0.232     -0.246     -0.274     -0.298     -0.312     -0.261     -0.289     -0.291     -0.274     -0.185     -0.268     -0.299     -0.287     -0.260     -0.239     -0.275     -0.196
   -20.000     -0.222     -0.129     -0.122     -0.178     -0.223     -0.237     -0.197     -0.249     -0.269     -0.232     -0.278     -0.126     -0.255     -0.288     -0.221     -0.251     -0.248     -0.254     -0.311     -0.277     -0.273     -0.329     -0.290     -0.304     -0.208     -0.342     -0.220
   -19.750     -0.180     -0.196     -0.152     -0.160     -0.211     -0.079     -0.203     -0.173     -0.263     -0.217     -0.238     -0.150     -0.269     -0.273     -0.275     -0.255     -0.276     -0.253     -0.301     -0.262     -0.228     -0.273     -0.250     -0.259     -0.314     -0.308     -0.272
   -19.500     -0.170     -0.156     -0.128     -0.106     -0.193     -0.192     -0.177     -0.248     -0.261     -0.269     -0.258     -0.214     -0.234     -0.281     -0.267     -0.252     -0.328     -0.278     -0.317     -0.231     -0.228     -0.287     -0.299     -0.317     -0.270     -0.267     -0.318
   -19.250     -0.129     -0.124     -0.094     -0.187     -0.179     -0.171     -0.178     -0.219     -0.201     -0.224     -0.227     -0.269     -0.252     -0.242     -0.301     -0.246     -0.276     -0.277     -0.209     -0.242     -0.306     -0.293     -0.273     -0.251     -0.292     -0.212     -0.259
   -19.000     -0.221     -0.115      0.692     -0.206     -0.188     -0.209     -0.217     -0.167     -0.279     -0.248     -0.199     -0.125     -0.252     -0.314     -0.337     -0.291     -0.295     -0.227     -0.261     -0.310     -0.246     -0.317     -0.335     -0.307     -0.315     -0.265     -0.254
   -18.750     -0.143     -0.184     -0.132     -0.208     -0.198     -0.110     -0.193     -0.316     -0.259     -0.259     -0.202     -0.191     -0.213     -0.234     -0.324     -0.247     -0.310     -0.239     -0.227     -0.269     -0.324     -0.282     -0.288     -0.280     -0.238     -0.231     -0.206
   -18.500     -0.119     -0.152     -0.207     -0.215     -0.169     -0.112     -0.195     -0.193     -0.263     -0.256     -0.289     -0.269     -0.252     -0.320     -0.253     -0.199     -0.292     -0.256     -0.272     -0.280     -0.236     -0.238     -0.259     -0.250     -0.252     -0.218     -0.382
   -18.250     -0.186     -0.137     -0.016     -0.145     -0.133     -0.158     -0.217     -0.236     -0.261     -0.236     -0.196     -0.209     -0.199     -0.328     -0.311     -0.211     -0.278     -0.263     -0.225     -0.319     -0.227     -0.291     -0.251     -0.274     -0.279     -0.285     -0.345
   -18.000     -0.001     -0.141     -0.050     -0.183     -0.202     -0.233     -0.304      0.097     -0.308     -0.229     -0.153     -0.199     -0.262     -0.287     -0.252     -0.197     -0.255     -0.271     -0.222     -0.295     -0.196     -0.275     -0.313     -0.283     -0.277     -0.221     -0.236
   -17.750     -0.159     -0.152     -0.120     -0.122     -0.176     -0.172     -0.208     -0.061     -0.208     -0.221     -0.205     -0.571      0.494     -0.259     -0.248     -0.234     -0.285     -0.296     -0.284     -0.328     -0.213     -0.301     -0.283     -0.284     -0.241     -0.215     -0.257
   -17.500      0.095     -0.130     -2.269     -0.134     -0.148     -0.185     -0.213     -0.152     -0.262     -0.210     -0.142     -0.275     -0.178     -0.216     -0.223     -0.170     -0.248     -0.217     -0.244     -0.239     -0.186     -0.247     -0.208     -0.257     -0.246     -0.253     -0.222
   -17.250     -0.129     -0.124     -0.102     -0.071     -0.186     -0.209     -0.217     -0.103     -0.152     -0.146     -0.208     -0.180     -0.182     -0.221     -0.248     -0.173     -0.180     -0.292     -0.181     -0.219     -0.254     -0.179     -0.235     -0.217     -0.246     -0.202     -0.209
   -17.000     -0.109     -0.086     -0.116     -0.148     -0.142     -0.258     -0.165     -0.167     -0.195     -0.170     -0.180     -0.229     -0.195     -0.184     -0.138     -0.206     -0.220     -0.243     -0.222     -0.223     -0.200     -0.294     -0.249     -0.261     -0.193     -0.193     -0.188
   -16.750      0.038     -0.165     -0.148     -0.090     -0.165     -0.150     -0.119     -0.086     -0.169     -0.213     -0.174     -0.235     -0.188     -0.250     -0.204     -0.213     -0.236     -0.160     -0.189     -0.213     -0.157     -0.226     -0.201     -0.262     -0.225     -0.133     -0.213
   -16.500     -0.073     -0.040     -0.019     -0.044     -0.078     -0.069     -0.073     -0.048     -0.137     -0.120     -0.177     -0.167     -0.102     -0.151     -0.131     -0.086     -0.098     -0.130     -0.192     -0.204     -0.270     -0.113     -0.172     -0.113     -0.161     -0.146     -0.143
   -16.250     -0.013     -0.101      0.209     -0.037     -0.130     -0.017     -0.102     -0.064     -0.051     -0.050     -0.079     -0.128     -0.105     -0.068     -0.096     -0.064     -0.030     -0.159     -0.169     -0.130     -0.072     -0.058     -0.138     -0.113     -0.105     -0.131     -0.082
   -16.000     -0.067     -0.047     -0.090     -0.027     -0.036     -0.068     -0.064     -0.063     -0.061     -0.030     -0.153     -0.158     -0.047     -0.086     -0.041     -0.115     -0.050     -0.084     -0.095     -0.134     -0.195     -0.118     -0.098     -0.070     -0.131     -0.113     -0.170
   -15.750     -0.014     -0.052      0.007     -0.049     -0.034     -0.034     -0.094     -0.078     -0.079     -0.095     -0.010     -0.099     -0.110      0.002     -0.163     -0.035     -0.058     -0.061     -0.075     -0.092     -0.086     -0.068     -0.096     -0.085     -0.087     -0.049     -0.103
   -15.500     -0.070     -0.013     -0.007      0.004     -0.082     -0.078     -0.060     -0.086     -0.073     -0.056     -0.088     -0.251     -0.065     -0.113     -0.142     -0.036     -0.088     -0.094     -0.116     -0.093     -0.063     -0.090     -0.188     -0.076     -0.055     -0.090     -0.123
   -15.250     -0.016     -0.074      0.015     -0.049     -0.035     -0.009     -0.056     -0.035     -0.098     -0.070     -0.040      0.195     -0.068     -0.070     -0.051     -0.052     -0.070     -0.097     -0.039     -0.084     -0.076     -0.044     -0.088     -0.076     -0.124     -0.087     -0.161
   -15.000     -0.030     -0.076     -0.068     -0.072     -0.088      0.011     -0.023     -0.042     -0.083     -0.070     -0.081     -0.062     -0.130     -0.079     -0.114     -0.028     -0.049     -0.051     -0.086     -0.077     -0.138     -0.141     -0.132     -0.101     -0.137     -0.110     -0.035
   -14.750     -0.059     -0.045     -0.022     -0.072     -0.030     -0.059     -0.006     -0.043     -0.090     -0.045     -0.056     -0.182     -0.022     -0.075     -0.085     -0.015     -0.021     -0.021     -0.108     -0.099     -0.076     -0.088     -0.068     -0.131     -0.061     -0.149     -0.085
   -14.500     -0.019     -0.007     -0.033     -0.002     -0.085     -0.034      0.028     -0.022     -0.121     -0.056     -0.066     -0.081      0.003     -0.058     -0.064     -0.063     -0.063     -0.135     -0.112     -0.050     -0.050     -0.027     -0.121     -0.105     -0.078     -0.156     -0.123
   -14.250     -0.096     -0.040      0.021     -0.089     -0.037      0.001     -0.011     -0.119     -0.135     -0.068     -0.040     -0.063     -0.133     -0.090     -0.030     -0.106     -0.081     -0.057     -0.042     -0.074     -0.142     -0.034     -0.135     -0.103     -0.101     -0.077     -0.123
   -14.000     -0.050     -0.029     -0.062      0.028      0.006     -0.006     -0.006     -0.098     -0.048     -0.047     -0.097     -0.036     -0.023     -0.096     -0.100     -0.050     -0.114     -0.133     -0.087     -0.095     -0.043     -0.059     -0.063     -0.162     -0.064     -0.098     -0.048
   -13.750     -0.057     -0.110     -0.056     -0.041     -0.038     -0.056     -0.108     -0.032     -0.084     -0.158     -0.120     -0.100     -0.200     -0.121     -0.081     -0.079     -0.061     -0.090     -0.079     -0.153     -0.057     -0.117     -0.120     -0.123     -0.081     -0.063     -0.126
   -13.500     -0.096     -0.024     -0.012     -0.021     -0.009     -0.077     -0.029      0.089     -0.070     -0.107     -0.083     -0.089      0.002     -0.071     -0.075     -0.064     -0.128     -0.111     -0.060     -0.113     -0.069     -0.058     -0.145     -0.085     -0.117     -0.093     -0.082
   -13.250      0.035     -0.025      0.019     -0.072     -0.030      0.005     -0.053     -0.115     -0.060     -0.091     -0.016     -0.065     -0.034     -0.054     -0.088      0.021     -0.080     -0.105     -0.051     -0.092     -0.117     -0.087     -0.050     -0.041     -0.138     -0.063     -0.014
   -13.000     -0.015     -0.003      0.047     -0.003      0.001     -0.008     -0.138     -0.072     -0.145     -0.098      0.017     -0.149      0.030     -0.101     -0.060     -0.064     -0.060     -0.076     -0.079     -0.064     -0.158     -0.135     -0.150     -0.109     -0.073     -0.115     -0.256
   -12.750     -0.067     -0.039      0.002     -0.093     -0.047     -0.056     -0.042     -0.086     -0.086     -0.081     -0.054     -0.152     -0.002     -0.040     -0.064     -0.015     -0.076     -0.124     -0.066     -0.113     -0.135     -0.043     -0.127     -0.108     -0.091     -0.093     -0.031
   -12.500     -0.031      0.024      0.004     -0.019     -0.012     -0.041     -0.049     -0.038     -0.094     -0.107     -0.046     -0.064     -0.050     -0.060     -0.102     -0.000     -0.009     -0.103     -0.129     -0.083      0.008      0.032     -0.032     -0.161     -0.081     -0.068     -0.127
   -12.250     -0.031      0.028     -0.022     -0.027     -0.071     -0.087     -0.068      0.007     -0.064     -0.052      0.056      0.043      0.010     -0.084     -0.043      0.034     -0.001     -0.082     -0.046     -0.080     -0.014     -0.050     -0.067     -0.057     -0.018      0.039     -0.009
   -12.000     -0.015     -0.046      0.039     -0.026     -0.001      0.028     -0.062     -0.087     -0.042     -0.037     -0.026      0.018      0.023     -0.087     -0.048      0.044     -0.012     -0.015     -0.084     -0.101     -0.088     -0.070     -0.049     -0.044     -0.075      0.008      0.042
   -11.750      0.007      0.047     -0.164      0.025     -0.009     -0.048     -0.047     -0.029     -0.105     -0.070     -0.027      0.007     -0.040     -0.067     -0.075     -0.008     -0.037     -0.017     -0.054     -0.035     -0.101     -0.050     -0.077     -0.054      0.001     -0.024     -0.140
   -11.500      0.070     -0.027      0.036     -0.005      0.033     -0.045     -0.018      0.004      0.049      0.019     -0.033     -0.003      0.027      0.025     -0.081      0.037     -0.029     -0.038     -0.006     -0.059      0.003      0.011     -0.052     -0.071     -0.028     -0.002     -0.065
   -11.250      0.007     -0.028     -0.036      0.021      0.039     -0.008      0.033     -0.046     -0.001      0.013     -0.009      0.086     -0.329     -0.012     -0.080      0.034     -0.021     -0.012      0.066     -0.050     -0.035      0.029      0.044     -0.057     -0.052      0.042      0.050
   -11.000     -0.203      0.059     -0.007      0.015      0.011     -0.034      0.002      0.022     -0.069      0.043      0.020     -0.008     -0.056      0.041      0.016     -0.026      0.025     -0.007     -0.039     -0.136      0.009     -0.063      0.018     -0.045      0.060     -0.049     -0.037
   -10.750     -0.015      0.007      0.024      0.005      0.038      0.043      0.003     -0.232     -0.076      0.035      0.030      0.057      0.039      0.013     -0.002     -0.044      0.008     -0.017     -0.100     -0.060      0.066      0.021     -0.002     -0.011      0.057     -0.020      0.164
   -10.500      0.079      0.057      0.034      0.020      0.070     -0.067     -0.003      0.092      0.018      0.022     -0.053     -0.063      0.046      0.049     -0.003      0.034      0.028     -0.040      0.014     -0.083     -0.024      0.008      0.005     -0.044      0.065      0.081     -0.012
   -10.250      0.032      0.035      0.012      0.016      0.038     -0.042     -0.052      0.008     -0.033      0.018     -0.010     -0.059     -0.077     -0.041      0.011      0.039     -0.015      0.008      0.001     -0.071      0.019     -0.028     -0.050     -0.055      0.031      0.049      0.062
   -10.000     -0.009     -0.000     -0.040     -0.055      0.014     -0.070     -0.040      0.105     -0.029      0.001      0.021      0.158     -0.045     -0.043      0.028     -0.018     -0.015     -0.111     -0.020     -0.017      0.032     -0.032      0.045     -0.061      0.013      0.004     -0.181
    -9.750      0.011      0.001      0.033      0.015     -0.033      0.052      0.005     -0.009     -0.027      0.033     -0.015      0.045      0.354      0.011     -0.028     -0.040     -0.081     -0.037     -0.083     -0.061     -0.055     -0.084     -0.017     -0.030      0.027     -0.049     -0.096
    -9.500     -0.078      0.008     -0.014      0.067      0.027     -0.082     -0.006     -0.009     -0.094      0.006     -0.064     -0.057      0.207     -0.025     -0.013     -0.004     -0.014     -0.061     -0.069      0.023      0.019      0.001      0.011      0.019      0.004      0.039     -0.104
    -9.250     -0.041     -0.023     -0.087      0.025     -0.052      0.048     -0.047     -0.253     -0.028      0.044      0.035      0.025     -0.039      0.006      0.003      0.020      0.129     -0.027     -0.042      0.049     -0.030     -0.006     -0.052      0.064     -0.040     -0.029      0.082
    -9.000      0.091     -0.030      0.001      0.008     -0.006      0.072     -0.017     -0.211     -0.056     -0.003      0.051     -0.041      0.002      0.037      0.014     -0.101      0.076     -0.042      0.009      0.003     -0.021     -0.004     -0.023     -0.004      0.022     -0.101     -0.009
    -8.750     -0.039     -0.003     -0.011      0.036      0.037     -0.031      0.044     -0.034     -0.045      0.007     -0.065     -0.371      0.033      0.028     -0.016     -0.086     -0.013      0.005     -0.023      0.030      0.036      0.015     -0.060     -0.017      0.064     -0.014     -0.092
    -8.500      0.012      0.030     -0.271      0.026     -0.023     -0.024     -0.004     -0.063     -0.042     -0.004     -0.019      0.004     -0.052      0.014      0.076     -0.033      0.009     -0.044      0.046      0.066      0.015      0.088     -0.025      0.008      0.030     -0.007     -0.079
    -8.250     -0.024      0.068     -0.002     -0.002      0.041     -0.025     -0.039      0.028     -0.017      0.058     -0.007      0.056     -0.008      0.021      0.058      0.073     -0.089     -0.004      0.001      0.038      0.043      0.005      0.000     -0.009     -0.015     -0.046      0.009
    -8.000      0.009      0.048      0.215      0.070      0.044      0.047      0.052      0.123     -0.004      0.034      0.027     -0.087      0.055      0.007     -0.022      0.091     -0.020     -0.022      0.028      0.040     -0.013      0.074      0.012      0.056     -0.034      0.017      0.160
    -7.750     -0.006      0.031      0.017      0.028      0.051      0.034      0.048      0.056      0.029      0.066     -0.006     -0.017      0.013      0.004      0.048     -0.020      0.015     -0.016      0.022      0.025     -0.021     -0.012      0.079     -0.015      0.027      0.015      0.074
    -7.500      0.019     -0.001      0.044     -0.033      0.057     -0.022      0.035      0.333     -0.026      0.013      0.054     -0.084      0.007      0.052      0.019     -0.059      0.021      0.056      0.101     -0.025     -0.033     -0.004      0.015     -0.066      0.026      0.029      0.026
    -7.250      0.034      0.007      0.036      0.010     -0.011      0.010     -0.002     -0.394      0.023     -0.021      0.024      0.016      0.128     -0.030      0.000      0.011      0.009     -0.001      0.020      0.014      0.054     -0.057      0.047     -0.019     -0.069     -0.049      0.035
    -7.000      0.084      0.072      0.044     -0.011      0.053      0.016      0.046     -0.044     -0.033      0.025      0.058      0.012      0.020      0.010      0.006     -0.009      0.061      0.024      0.042      0.002     -0.003      0.021     -0.031      0.058      0.028     -0.057      0.092
    -6.750     -0.000      0.011     -0.002      0.001      0.001      0.069     -0.012      0.029     -0.047      0.021     -0.025      0.020     -0.153     -0.014      0.059     -0.017      0.118     -0.015     -0.018     -0.004      0.092      0.043      0.003      0.032      0.007     -0.018      0.031
    -6.500     -0.062     -0.004      0.036      0.064      0.012      0.028     -0.019     -0.188     -0.004      0.013     -0.069     -0.039     -0.032     -0.023     -0.014      0.081      0.033      0.043      0.011      0.004     -0.049     -0.005     -0.013      0.077      0.012      0.089     -0.055
    -6.250      0.012     -0.007      0.051     -0.008     -0.008     -0.024     -0.050      0.028     -0.018      0.045     -0.007      0.035      0.068      0.019      0.055     -0.036      0.058      0.043      0.006     -0.009      0.067     -0.011      0.017     -0.019     -0.010      0.061     -0.139
    -6.000     -0.103     -0.038      0.006     -0.032     -0.020      0.027      0.021     -0.041     -0.027     -0.017      0.015      0.072     -0.047     -0.018      0.001      0.007     -0.003     -0.035     -0.002     -0.032     -0.075      0.026     -0.017      0.017     -0.012     -0.001     -0.037
    -5.750      0.008      0.035     -0.009      0.019      0.020      0.055      0.043      0.034     -0.049     -0.020      0.041      0.035     -0.010      0.034     -0.018      0.020      0.005     -0.013      0.013      0.061     -0.079      0.007     -0.044      0.033     -0.011      0.021     -0.061
    -5.500     -0.017      0.002      0.063     -0.011      0.003      0.028      0.055     -0.007     -0.009     -0.003     -0.000      0.482     -0.129      0.012      0.027     -0.035      0.028     -0.020      0.028     -0.010     -0.034      0.047     -0.030      0.026     -0.032     -0.007     -0.059
    -5.250      0.002     -0.028      0.059      0.028     -0.005     -0.031      0.017     -0.079      0.089     -0.031      0.022     -0.018      0.040      0.016     -0.013      0.057     -0.040      0.022     -0.002     -0.036     -0.090      0.060     -0.038      0.066     -0.037      0.028     -0.106
    -5.000      0.067     -0.059      0.047     -0.077      0.014     -0.014     -0.038      0.009      0.002      0.030     -0.004      0.052     -0.018      0.060     -0.035      0.114     -0.054      0.036     -0.052      0.056      0.010      0.069     -0.025     -0.017     -0.030      0.029      0.009
    -4.750      0.035     -0.023      0.066     -0.045     -0.016      0.008      0.033      0.549     -0.045     -0.039      0.042      0.209     -0.003      0.029     -0.002      0.088     -0.040     -0.001     -0.033      0.023      0.003      0.051     -0.023      0.051      0.087     -0.034      0.070
    -4.500     -0.013      0.044      0.057      0.022     -0.045     -0.044      0.015      0.028     -0.010      0.017     -0.027      0.057      0.005      0.031     -0.032     -0.123     -0.006      0.015     -0.077     -0.019      0.027     -0.032      0.069      0.045     -0.026      0.027      0.076
    -4.250     -0.028     -0.014      0.010     -0.005     -0.016      0.009      0.056      0.027      0.023     -0.020     -0.010     -0.002     -0.004      0.006     -0.039     -0.076      0.049     -0.024     -0.030      0.067     -0.032     -0.042      0.047     -0.022     -0.006      0.018      0.074
    -4.000     -0.037      0.089      0.014     -0.034      0.028     -0.004      0.066      0.002      1.178     -0.053      0.001     -0.184     -0.020      0.006      0.051     -0.016     -0.011      0.018     -0.065     -0.019     -0.002      0.037      0.043      0.000     -0.015      0.083     -0.011
    -3.750      0.026      0.013     -0.018      0.014     -0.018     -0.027      0.053      0.182     -0.001     -0.028      0.015      0.001     -0.014     -0.017     -0.047     -0.033     -0.052      0.032      0.041      0.032     -0.096      0.011      0.060      0.024      0.017      0.021     -0.009
    -3.500     -0.015      0.026     -0.018     -0.051     -0.015      0.041     -0.008      0.021     -0.026     -0.067      0.060     -0.037      0.006      0.034      0.017      0.007     -0.051     -0.020      0.027     -0.030      0.013     -0.012      0.051      0.024      0.020     -0.025      0.033
    -3.250      0.034     -0.039      0.004     -0.019     -0.038     -0.036     -0.072     -0.171     -0.064      0.025     -0.043      0.016     -0.028      0.004     -0.074      0.006     -0.024      0.074      0.010      0.075      0.032      0.025      0.032     -0.037     -0.023      0.015      0.091
    -3.000      0.130     -0.019     -0.027      0.010     -0.009      0.005     -0.030     -0.061     -0.026     -0.018     -0.015     -0.190      0.031      0.020     -0.033      0.057      0.004      0.034      0.043      0.008     -0.034      0.053     -0.048     -0.024      0.038     -0.001      0.072
    -2.750     -0.026     -0.031      0.012      0.027      0.005      0.053     -0.059     -0.044     -0.060      0.036     -0.055     -0.022     -0.018     -0.020     -0.028     -0.031      0.026     -0.016      0.016     -0.075      0.047     -0.041     -0.026     -0.065      0.002     -0.030      0.026
    -2.500     -0.041     -0.011     -0.389      0.012      0.011     -0.042     -0.017     -0.040     -0.101      0.022     -0.069      0.004      0.008     -0.022     -0.005     -0.028      0.014     -0.043      0.015     -0.076      0.042     -0.041     -0.030     -0.095      0.042      0.010     -0.024
    -2.250      0.030     -0.038     -0.076     -0.011     -0.008     -0.009     -0.042      0.006     -0.063     -0.021      0.013     -0.065      0.131     -0.059      0.036     -0.041     -0.056      0.017      0.027     -0.013      0.064     -0.042     -0.021     -0.011     -0.046      0.005      0.011
    -2.000     -0.006     -0.015      0.057     -0.057     -0.020     -0.040     -0.050      0.003     -0.050     -0.001     -0.014      0.064     -0.042     -0.030     -0.055     -0.009     -0.005     -0.015      0.023     -0.018      0.011     -0.006     -0.013     -0.000     -0.023     -0.022      0.035
    -1.750     -0.027      0.003      0.024     -0.070     -0.008      0.031     -0.024      0.010     -0.099     -0.034      0.023      0.019     -0.248      0.004     -0.034     -0.015      0.017     -0.040     -0.032     -0.005      0.006     -0.035      0.018      0.036     -0.028     -0.052     -0.107
    -1.500     -0.024     -0.002      0.014      0.012      0.010     -0.057     -0.012     -0.011      0.016     -0.001      0.057     -0.029     -0.062      0.010     -0.008     -0.026     -0.008      0.067      0.061     -0.029     -0.018     -0.066      0.025      0.017     -0.019     -0.016      0.019
    -1.250     -0.048     -0.000      0.011      0.007     -0.021     -0.058      0.006      0.552     -0.007      0.014     -0.018      0.024     -0.083     -0.008     -0.035      0.094     -0.114     -0.010      0.003     -0.030      0.088     -0.060     -0.042     -0.038      0.013      0.036      0.115
    -1.000     -0.053      0.015      0.004     -0.040     -0.034     -0.006      0.014      0.108     -0.024     -0.085     -0.025     -0.062     -0.025     -0.004     -0.026      0.017     -0.030     -0.002     -0.060     -0.086      0.026     -0.013      0.002      0.017     -0.084     -0.013      0.035
    -0.750      0.039     -0.031     -0.003     -0.035     -0.038     -0.024     -0.025     -0.412     -0.063      0.023      0.021     -0.046      0.002     -0.028      0.107      0.061     -0.040     -0.043      0.017      0.031     -0.025      0.009      0.017     -0.049      0.004      0.046      0.058
    -0.500      0.029     -0.067      0.021      0.080     -0.032     -0.016      0.024     -0.010     -0.084     -0.057     -0.017     -0.029     -0.030     -0.069      0.003      0.070      0.041      0.012      0.007     -0.061     -0.050     -0.017      0.041     -0.044      0.029     -0.022     -0.068
    -0.250      0.017     -0.020      0.018      0.013      0.049     -0.015     -0.021     -0.044     -0.082     -0.009     -0.007     -0.026     -0.046     -0.065     -0.003     -0.019      0.055      0.050     -0.009      0.007      0.064     -0.021     -0.006     -0.028      0.050      0.003      0.002
     0.000      0.034     -0.005      0.032      0.005      0.036     -0.037      0.015     -0.018      0.066      0.004      0.054     -0.030      0.073     -0.081      0.080      0.015      0.084      0.154      0.054      0.097     -0.050      0.178      0.108      0.087      0.204      0.137      0.283
     0.250      1.359      1.282      1.522      1.551      1.668      1.785      1.987      2.086      2.043      2.201      2.313      2.317      2.553      2.438      2.608      2.368      2.580      2.538      2.510      2.518      2.098      2.457      2.404      2.231      2.315      2.160      2.181
     0.500      1.709      1.699      1.970      1.944      2.241      2.319      2.531      2.516      2.608      2.735      2.851      2.905      2.898      3.025      3.117      3.071      3.006      3.094      3.190      2.948      2.592      2.915      2.899      2.792      2.832      2.459      2.471
     0.750      1.869      1.914      2.124      2.174      2.375      2.469      2.699      2.855      2.776      2.970      2.990      3.105      3.122      3.221      3.306      3.159      3.146      3.198      3.297      3.249      2.853      3.006      3.048      2.934      2.916      2.524      2.774
     1.000      1.969      2.061      2.241      2.308      2.462      2.676      2.841      3.037      2.891      3.010      3.153      3.268      3.292      3.310      3.395      3.383      3.339      3.346      3.405      3.316      2.916      3.191      3.243      3.037      3.013      2.656      2.931
     1.250      1.997      2.102      2.241      2.388      2.580      2.686      2.880      2.966      2.964      3.178      3.255      3.311      3.296      3.475      3.496      3.392      3.374      3.420      3.539      3.393      2.936      3.287      3.361      3.107      3.095      2.709      2.943
     1.500      2.082      2.073      2.274      2.404      2.627      2.784      2.904      3.007      2.957      3.191      3.280      3.368      3.411      3.503      3.482      3.402      3.413      3.516      3.552      3.436      3.086      3.371      3.368      3.138      3.143      2.835      2.967
     1.750      2.083      2.167      2.275      2.422      2.635      2.839      2.990      3.097      3.053      3.274      3.338      3.376      3.447      3.590      3.578      3.453      3.489      3.465      3.633      3.457      3.079      3.385      3.442      3.191      3.176      2.894      3.088
     2.000      2.109      2.081      2.299      2.406      2.665      2.819      2.996      3.107      3.067      3.210      3.347      3.434      3.532      3.612      3.621      3.467      3.505      3.563      3.595      3.548      3.066      3.395      3.487      3.159      3.198      2.870      3.216
     2.250      2.107      2.182      2.410      2.437      2.615      2.780      3.017      3.201      3.157      3.220      3.316      3.415      3.449      3.516      3.550      3.471      3.566      3.535      3.595      3.527      3.184      3.353      3.416      3.216      3.152      2.924      3.018
     2.500      2.207      2.145      2.316      2.437      2.682      2.827      3.039      3.128      3.211      3.161      3.391      3.152      3.429      3.602      3.669      3.522      3.576      3.598      3.543      3.536      3.177      3.430      3.501      3.134      3.185      2.933      3.238
     2.750      2.062      2.122      2.439      2.460      2.639      2.828      3.123      3.025      3.107      3.164      3.354      3.434      3.494      3.556      3.660      3.488      3.625      3.583      3.655      3.473      3.222      3.443      3.435      3.201      3.215      2.913      3.119
     3.000      2.169      2.139      2.336      2.422      2.700      2.799      3.019      3.131      3.132      3.209      3.394      3.323      3.513      3.562      3.596      3.453      3.624      3.618      3.586      3.513      3.243      3.388      3.509      3.191      3.183      2.987      3.168
     3.250      2.064      2.165      2.357      2.445      2.712      2.715      2.913      3.261      3.094      3.235      3.350      3.396      3.579      3.547      3.574      3.506      3.611      3.584      3.569      3.502      3.124      3.409      3.421      3.164      3.198      2.886      3.224
     3.500      2.063      2.136      2.558      2.385      2.654      2.755      3.027      2.825      3.097      3.203      3.368      3.414      3.530      3.500      3.637      3.533      3.559      3.587      3.528      3.479      3.054      3.410      3.464      3.204      3.154      2.975      3.130
     3.750      2.047      2.100      2.329      2.452      2.653      2.630      2.970      3.022      3.148      3.142      3.353      3.415      3.500      3.516      3.585      3.538      3.551      3.524      3.537      3.498      3.146      3.371      3.414      3.131      3.143      2.911      3.118
     4.000      2.043      2.167      2.265      2.411      2.660      2.778      2.956      3.000      3.024      3.115      3.247      2.941      3.381      3.530      3.536      3.541      3.497      3.538      3.500      3.462      3.212      3.315      3.374      3.177      3.227      2.904      3.105
     4.250      1.996      2.038      2.265      2.415      2.646      2.650      2.931      2.975      3.080      3.122      3.240      3.260      3.026      3.509      3.602      3.463      3.496      3.580      3.446      3.443      3.123      3.350      3.363      3.125      3.213      2.920      3.070
     4.500      1.998      2.079      2.242      2.360      2.571      2.712      2.954      3.083      3.040      3.128      3.224      3.370      3.385      3.455      3.539      3.471      3.483      3.482      3.543      3.469      3.126      3.311      3.352      3.073      3.184      2.879      3.130
     4.750      2.030      2.080      2.261      2.315      2.590      2.761      2.888      2.908      3.019      3.041      3.186      3.326      3.123      3.466      3.527      3.400      3.448      3.427      3.495      3.483      3.069      3.349      3.369      3.013      3.101      2.819      3.125
     5.000      1.998      2.003      2.264      2.373      2.601      2.642      2.819      2.781      3.027      3.083      3.175      3.344      3.451      3.449      3.484      3.262      3.404      3.462      3.493      3.346      3.072      3.317      3.342      3.093      3.161      2.919      3.014
     5.250      1.960      2.046      2.233      2.320      2.542      2.713      2.831      2.705      2.946      2.992      3.207      3.297      3.359      3.419      3.429      3.322      3.392      3.427      3.474      3.393      2.958      3.252      3.257      3.017      3.026      2.808      3.025
     5.500      1.960      2.011      2.175      2.264      2.625      2.698      2.810      2.409      2.897      3.082      3.102      3.284      3.328      3.413      3.406      3.316      3.357      3.421      3.515      3.285      2.990      3.195      3.311      3.096      3.099      2.804      3.002
     5.750      1.949      1.972      2.221      2.268      2.478      2.577      2.761      2.901      2.846      2.945      3.094      3.145      3.293      3.317      3.369      3.266      3.360      3.363      3.457      3.349      2.981      3.256      3.237      3.024      3.084      2.777      3.045
     6.000      1.889      1.970      2.206      2.246      2.534      2.508      2.794      2.885      2.915      2.970      3.210      3.222      3.243      3.320      3.330      3.220      3.388      3.485      3.435      3.394      2.983      3.250      3.235      3.037      3.126      2.839      3.019
     6.250      1.862      1.944      2.127      2.200      2.394      2.536      2.767      2.879      2.879      2.967      3.129      3.266      3.276      3.334      3.396      3.222      3.401      3.335      3.385      3.318      2.984      3.148      3.237      3.119      3.019      2.652      3.062
     6.500      1.912      1.974      2.018      2.251      2.381      2.536      2.741      2.786      2.895      2.905      2.925      3.174      3.259      3.296      3.355      3.259      3.311      3.359      3.400      3.382      2.935      3.160      3.217      2.997      3.015      2.761      3.022
     6.750      1.812      1.936      2.106      2.239      2.375      2.484      2.739      2.834      2.879      2.835      3.019      3.154      3.257      3.300      3.350      3.303      3.325      3.394      3.330      3.272      2.904      3.181      3.232      3.014      3.015      2.726      3.056
     7.000      1.775      1.901      2.076      2.165      2.415      2.495      2.640      2.834      2.764      2.936      3.054      3.097      2.959      3.167      3.359      3.243      3.290      3.346      3.283      3.268      3.009      3.179      3.190      2.997      2.980      2.724      2.994
     7.250      1.811      1.917      2.047      2.108      2.401      2.428      2.636      2.773      2.921      2.877      2.991      3.130      3.271      3.238      3.348      3.281      3.237      3.360      3.267      3.260      2.900      3.154      3.153      2.975      3.026      2.785      2.777
     7.500      1.732      1.865      2.118      2.137      2.389      2.462      2.624      2.776      2.763      2.850      2.951      3.067      3.155      3.223      3.242      3.329      3.265      3.267      3.301      3.244      2.922      3.089      3.123      2.981      2.970      2.773      2.856
     7.750      1.795      1.818      2.070      2.159      2.327      2.490      2.629      2.658      2.759      2.780      3.021      3.078      3.183      3.198      3.219      3.206      3.297      3.272      3.283      3.218      2.882      3.117      3.134      2.855      2.945      2.728      2.835
     8.000      1.779      1.838      2.012      2.167      2.309      2.398      2.640      3.239      2.718      2.795      2.988      2.547      2.981      3.180      3.228      3.191      3.293      3.280      3.311      3.160      2.968      3.064      3.054      2.932      2.916      2.750      2.905
     8.250      1.788      1.796      2.078      2.090      2.333      2.410      2.686      2.680      2.802      2.815      2.869      3.017      3.088      3.151      3.212      3.169      3.226      3.331      3.278      3.242      2.844      3.114      3.085      2.944      2.951      2.672      2.840
     8.500      1.776      1.785      1.963      2.079      2.301      2.418      2.537      2.601      2.731      2.765      2.921      3.029      3.114      3.127      3.166      3.112      3.212      3.280      3.312      3.156      2.880      3.063      3.094      2.908      2.885      2.691      2.893
     8.750      1.774      1.832      2.108      2.049      2.324      2.413      2.553      2.817      2.769      2.759      2.977      2.930      2.761      3.090      3.162      3.153      3.205      3.181      3.223      3.168      2.810      3.034      3.127      2.933      2.825      2.723      2.913
     9.000      1.742      1.788      2.361      2.031      2.309      2.403      2.528      2.594      2.700      2.821      2.852      3.196      3.039      3.139      3.118      3.101      3.173      3.207      3.216      3.195      2.792      2.971      3.071      2.839      2.879      2.653      2.927
     9.250      1.765      1.784      1.948      2.034      2.234      2.386      2.492      2.111      2.776      2.764      2.859      2.905      3.030      3.143      3.130      3.180      3.128      3.266      3.184      3.161      2.784      3.039      3.073      2.863      2.890      2.648      2.796
     9.500      1.725      1.835      1.923      2.016      2.313      2.282      2.479      2.549      2.701      2.741      2.751      3.527      3.069      3.105      3.196      3.098      3.198      3.174      3.248      3.102      2.812      3.028      3.066      2.850      2.861      2.668      2.851
     9.750      1.735      1.792      1.999      2.058      2.276      2.295      2.484      2.917      2.733      2.727      2.816      2.928      3.053      3.044      3.142      3.142      3.164      3.212      3.146      3.050      2.761      3.030      3.074      2.844      2.876      2.643      2.812
    10.000      1.767      1.724      1.895      2.008      2.185      2.233      2.435      2.602      2.703      2.676      2.830      3.107      3.175      3.102      3.094      3.034      3.142      3.147      3.176      3.118      2.758      2.952      3.024      2.826      2.814      2.728      2.769
    10.250      1.694      1.722      1.989      2.059      2.280      2.243      2.512      2.601      2.610      2.702      2.821      3.003      3.006      3.085      3.084      3.125      3.184      3.166      3.145      3.072      2.797      2.951      3.067      2.859      2.871      2.604      2.886
    10.500      1.719      1.703      1.866      2.010      2.192      2.301      2.465      2.600      2.688      2.694      2.902      3.058      3.028      3.105      3.093      3.071      3.166      3.092      3.112      3.083      2.827      3.025      3.042      2.863      2.922      2.641      2.899
    10.750      1.701      1.749      1.954      2.038      2.176      2.221      2.490      2.564      2.689      2.668      2.770      2.980      2.973      3.018      3.070      3.078      3.123      3.065      3.101      2.983      2.797      3.014      3.023      2.811      2.889      2.675      2.890
    11.000      1.701      1.712      1.870      1.963      2.184      2.279      2.502      2.520      2.550      2.602      2.794      2.970      2.976      3.023      3.080      3.114      3.153      3.102      3.095      3.083      2.787      2.946      2.964      2.863      2.836      2.692      2.789
    11.250      1.673      1.687      1.665      2.003      2.140      2.355      2.530      2.567      2.586      2.625      2.813      2.883      2.943      3.034      3.085      3.090      3.089      3.061      3.147      3.017      2.784      2.951      2.978      2.828      2.864      2.741      2.802
    11.500      1.700      1.689      1.776      1.981      2.191      2.249      2.477      2.524      2.637      2.687      2.751      2.694      2.656      3.057      3.079      2.956      3.088      3.099      3.113      3.110      2.808      2.958      3.000      2.838      2.828      2.671      2.793
    11.750      1.626      1.736      1.801      1.967      2.174      2.278      2.431      2.599      2.620      2.624      2.756      3.090      2.969      2.935      3.009      3.010      3.052      3.055      3.096      3.028      2.696      2.946      2.974      2.813      2.865      2.640      2.764
    12.000      1.628      1.692      1.832      1.942      2.186      2.137      2.487      2.549      2.550      2.632      2.779      3.283      2.935      3.023      3.118      3.018      2.988      3.137      3.059      3.096      2.661      2.993      2.958      2.817      2.831      2.621      2.792
    12.250      1.640      1.673      1.849      2.003      2.152      2.278      2.447      2.370      2.569      2.578      2.721      2.950      2.913      3.035      2.986      3.044      3.015      3.052      3.108      3.078      2.682      3.021      2.976      2.862      2.764      2.595      2.760
    12.500      1.508      1.689      1.775      1.969      2.075      2.203      2.424      2.424      2.470      2.576      2.712      2.892      2.903      2.984      2.993      2.991      3.094      3.096      3.137      3.013      2.747      2.974      3.021      2.787      2.758      2.601      2.777
    12.750      1.674      1.669      1.786      1.937      2.122      2.236      2.385      2.446      2.463      2.522      2.748      2.849      2.889      3.001      3.032      3.005      3.008      3.028      3.114      3.067      2.700      2.905      2.972      2.807      2.805      2.618      2.750
    13.000      1.620      1.663      1.811      1.880      2.089      2.220      2.344      2.479      2.516      2.524      2.697      2.858      2.858      2.994      2.984      2.994      3.030      2.996      3.105      3.058      2.673      2.899      2.988      2.764      2.818      2.632      2.778
    13.250      1.581      1.550      1.375      1.880      2.081      2.247      2.343      2.418      2.516      2.516      2.730      2.877      2.411      2.990      3.004      2.910      3.051      2.981      3.092      3.014      2.655      2.940      2.955      2.700      2.854      2.688      2.798
    13.500      1.474      1.650      1.869      1.893      2.077      2.172      2.383      2.869      2.522      2.578      2.639      2.935      2.862      2.937      2.918      2.857      3.073      3.061      3.092      2.977      2.658      2.957      2.900      2.836      2.818      2.610      2.651
    13.750      1.552      1.656      2.218      1.800      2.083      2.169      2.332      2.430      2.439      2.543      2.725      2.788      2.885      2.899      2.942      2.960      3.025      3.093      3.029      3.008      2.664      2.933      2.921      2.873      2.821      2.557      2.682
    14.000      1.612      1.637      1.865      1.855      2.131      2.140      2.322      2.359      2.487      2.525      2.692      2.437      2.860      2.948      3.015      2.971      3.011      3.025      3.086      3.005      2.698      2.890      2.908      2.791      2.820      2.545      2.683
    14.250      1.607      1.666      1.807      1.907      2.040      2.103      2.376      2.332      2.457      2.527      2.658      2.684      2.806      2.920      2.926      2.972      3.028      3.077      3.055      3.018      2.654      2.920      2.876      2.805      2.792      2.576      2.688
    14.500      1.548      1.677      1.664      1.863      2.097      2.115      2.330      2.288      2.473      2.454      2.627      2.809      2.821      2.901      2.912      2.880      2.977      3.036      3.045      2.959      2.657      2.916      2.910      2.739      2.784      2.533      2.793
    14.750      1.626      1.572      1.832      1.823      2.033      2.187      2.318      2.844      2.440      2.547      2.678      2.805      2.849      2.888      2.959      2.996      2.978      3.010      2.993      5.969      2.634      2.920      2.913      2.797      2.761      2.632      2.667
    15.000      1.507      1.575      1.771      1.860      2.033      2.198      2.300      2.369      2.429      2.488      2.645      2.754      2.537      2.875      2.930      2.910      2.958      3.020      3.006      3.082      2.532      2.886      2.888      2.731      2.749      2.624      2.738
    15.250      1.519      1.558      1.648      1.861      1.988      2.105      2.336      2.385      2.513      2.503      2.649      2.702      2.854      2.833      2.938      2.944      2.969      3.049      3.008      2.985      2.503      2.852      2.919      2.771      2.728      2.578      2.788
    15.500      1.452      1.583      1.631      1.795      1.989      2.112      2.260      2.335      2.437      2.429      2.609      2.738      2.787      2.837      3.015      2.882      2.944      3.006      3.034      2.985      2.581      2.883      2.904      2.755      2.760      2.577      2.676
    15.750      1.499      1.627      1.795      1.844      2.002      2.067      2.339      2.312      2.443      2.469      2.457      3.159      2.821      2.855      2.955      2.955      2.982      3.010      3.034      2.903      2.586      2.838      2.792      2.728      2.840      2.582      2.601
    16.000      1.567      1.595      1.702      1.883      1.999      2.049      2.269      2.271      2.458      2.403      2.588      2.826      2.755      2.923      2.781      2.886      2.978      2.937      2.965      2.915      2.630      2.875      2.900      2.724      2.750      2.670      2.603
    16.250      1.558      1.573      1.683      1.841      2.020      2.065      2.155      2.351      2.470      2.483      2.558      2.803      2.888      2.860      2.855      2.894      2.981      2.952      2.939      2.899      2.603      2.864      2.903      2.680      2.778      2.520      2.636
    16.500      1.531      1.577      1.713      1.866      1.992      2.074      2.244      2.322      2.417      2.427      2.558      2.738      2.831      2.863      2.885      2.934      2.913      2.904      2.972      2.875      2.615      2.826      2.891      2.682      2.810      2.469      2.567
    16.750      1.457      1.547      1.704      1.810      1.998      2.115      2.246      2.412      2.393      2.428      2.607      2.791      3.519      2.875      2.901      2.892      2.927      2.896      2.946      2.952      2.559      2.807      2.882      2.697      2.697      2.461      2.600
    17.000      1.513      1.584      1.632      1.833      1.956      2.124      2.211      2.357      2.499      2.495      2.530      2.654      2.716      2.856      2.773      2.869      2.969      2.941      2.903      2.905      2.533      2.744      2.839      2.677      2.712      2.592      2.644
    17.250      1.495      1.526      1.763      1.824      1.988      2.051      2.210      2.373      2.366      2.445      2.475      2.874      2.735      2.819      2.880      2.899      2.942      2.909      2.927      2.906      2.513      2.847      2.855      2.697      2.752      2.605      2.688
    17.500      1.423      1.563      1.647      1.861      1.938      2.060      2.162      2.310      2.412      2.428      2.537      2.735      2.706      2.801      2.905      2.836      2.870      2.936      2.894      2.898      2.468      2.881      2.844      2.750      2.739      2.550      2.614
    17.750      1.521      1.557      1.659      1.797      1.978      2.055      2.179      2.372      2.415      2.382      2.493      2.605      2.812      2.752      2.897      2.838      2.878      2.926      2.935      2.921      2.519      2.819      2.787      2.721      2.766      2.611      2.597
    18.000      1.446      1.517      1.663      1.746      1.942      2.020      2.132      2.284      2.410      2.383      2.530      3.192      2.838      2.846      2.839      2.811      2.893      2.979      2.951      2.954      2.593      2.832      2.771      2.767      2.672      2.477      2.665
    18.250      1.521      1.459      1.667      1.772      1.973      2.033      2.220      2.296      2.392      2.298      2.529      2.933      2.779      2.795      2.863      2.979      2.846      2.916      2.917      2.912      2.549      2.764      2.817      2.697      2.725      2.494      2.605
    18.500      1.412      1.502      2.368      1.756      1.983      2.017      2.149      2.293      2.410      2.419      2.497      2.485      2.749      2.838      2.829      2.858      2.835      2.894      2.958      2.909      2.480      2.806      2.855      2.729      2.740      2.600      2.637
    18.750      1.466      1.487      1.707      1.736      2.010      2.008      2.236      2.152      2.324      2.336      2.471      2.281      2.728      2.783      2.839      2.962      2.843      2.923      2.889      2.882      2.465      2.782      2.914      2.665      2.789      2.512      2.578
    19.000      1.508      1.510      1.710      1.737      1.923      1.917      2.151      2.115      2.306      2.318      2.484      2.601      2.677      2.768      2.897      2.881      2.816      2.874      2.892      2.841      2.451      2.795      2.826      2.737      2.767      2.494      2.538
    19.250      1.461      1.504      1.621      1.761      1.853      1.942      2.179      2.215      2.324      2.340      2.484      2.579      2.778      2.704      2.786      2.806      2.810      2.924      2.862      2.865      2.460      2.733      2.811      2.752      2.692      2.542      2.622
    19.500      1.432      1.490      1.617      1.718      1.894      2.073      2.167      2.223      2.298      2.466      2.440      2.604      2.679      2.688      2.728      2.837      2.825      2.911      2.850      2.789      2.446      2.804      2.787      2.702      2.728      2.439      2.617
    19.750      1.444      1.491      0.952      1.688      1.878      2.035      2.145      2.230      2.259      2.364      2.469      2.575      2.667      2.668      2.837      2.773      2.908      2.903      2.864      2.876      2.359      2.669      2.747      2.706      2.751      2.564      2.629
    20.000      1.463      1.439      1.600      1.757      1.908      1.890      2.170      2.224      2.307      2.351      2.481      2.601      2.566      2.678      2.773      2.735      2.867      2.873      2.864      2.791      2.449      2.674      2.742      2.736      2.749      2.469      2.521
    20.250      1.468      1.493      1.604      1.634      1.929      1.949      2.151      2.362      2.268      2.261      2.454      2.552      2.639      2.648      2.729      2.788      2.845      2.817      2.840      2.775      2.474      2.772      2.736      2.656      2.718      2.466      2.567
    20.500      1.413      1.449      1.623      1.709      1.868      1.955      2.091      2.391      2.292      2.254      2.475      2.580      2.660      2.725      2.736      2.791      2.814      2.883      2.844      2.807      2.466      2.700      2.762      2.689      2.705      2.500      2.592
    20.750      1.393      1.509      1.592      1.749      1.854      2.089      2.143      2.273      2.279      2.298      2.476      2.519      2.703      2.717      2.779      2.768      2.760      2.800      2.868      2.808      2.463      2.768      2.712      2.677      2.723      2.494      2.508
    21.000      1.396      1.463      1.788      1.695      1.933      1.973      2.095      2.216      2.280      2.374      2.494      2.550      2.677      2.725      2.724      2.720      2.786      2.836      2.801      2.815      2.520      2.761      2.809      2.608      2.705      2.468      2.571
    21.250      1.422      1.478      1.609      1.718      1.928      1.930      2.123      2.215      2.173      2.356      2.439      2.596      2.661      2.701      2.683      2.741      2.796      2.809      2.773      2.849      2.389      2.679      2.810      2.641      2.703      2.515      2.573
    21.500      1.497      1.459      1.584      1.676      1.748      1.910      2.106      2.188      2.248      2.245      2.439      2.552      2.624      2.587      2.727      2.725      2.807      2.834      2.718      2.837      2.354      2.774      2.754      2.688      2.682      2.442      2.553
    21.750      1.370      1.440      1.566      1.672      1.863      1.801      2.166      1.589      2.260      2.277      2.444      2.598      2.545      2.611      2.705      2.745      2.809      2.777      2.887      2.771      2.370      2.749      2.745      2.595      2.665      2.501      2.526
    22.000      1.341      1.453      1.573      1.655      1.898      1.949      2.072      2.158      2.227      2.209      2.380      2.498      2.616      2.608      2.711      2.682      2.792      2.789      2.814      2.756      2.395      2.673      2.705      2.635      2.636      2.513      2.509
    22.250      1.316      1.391      1.503      1.693      1.781      1.951      2.121      2.127      2.270      2.275      2.373      2.497      2.411      2.635      2.729      2.700      2.771      2.800      2.897      2.794      2.456      2.644      2.705      2.680      2.682      2.423      2.542
    22.500      1.379      1.387      1.573      1.626      1.888      1.948      2.084      2.116      2.230      2.304      2.370      2.583      2.554      2.750      2.679      2.646      2.814      2.818      2.854      2.720      2.382      2.643      2.671      2.660      2.643      2.422      2.514
    22.750      1.368      1.355      1.518      1.664      1.816      1.938      2.068      2.145      2.262      2.233      2.350      2.577      2.521      2.678      2.688      2.669      2.800      2.710      2.802      2.720      2.372      2.681      2.676      2.667      2.598      2.461      2.565
    23.000      1.370      1.416      1.497      1.613      1.828      2.002      2.032      2.152      2.271      2.283      2.389      2.495      2.562      2.750      2.704      2.679      2.812      2.770      2.827      2.715      2.415      2.669      2.724      2.674      2.618      2.444      2.498
    23.250      1.323      1.446      1.465      1.665      1.797      1.962      2.082      2.119      2.273      2.227      2.301      2.506      2.562      2.582      2.709      2.631      2.647      2.798      2.775      2.766      2.444      2.665      2.676      2.600      2.638      2.442      2.502
    23.500      1.259      1.415      1.535      1.576      1.812      1.891      2.090      2.092      2.250      2.178      2.423      2.457      2.548      2.690      2.607      2.661      2.737      2.765      2.755      2.712      2.339      2.700      2.684      2.615      2.643      2.416      2.495
    23.750      1.382      1.356      1.061      1.641      1.828      1.878      2.033      2.145      2.292      2.227      2.317      2.456      2.435      2.621      2.686      2.605      2.713      2.733      2.804      2.796      2.262      2.642      2.696      2.569      2.673      2.434      2.467
    24.000      1.374      1.367      1.520      1.621      1.735      1.904      2.081      2.186      2.229      2.222      2.330      2.442      2.568      2.641      2.683      2.650      2.663      2.665      2.791      2.642      2.225      2.673      2.699      2.587      2.689      2.497      2.435
    24.250      1.341      1.396      1.517      1.657      1.767      1.903      2.058      2.005      2.260      2.180      2.288      2.450      2.540      2.636      2.630      2.650      2.651      2.667      2.718      2.671      2.239      2.629      2.691      2.592      2.666      2.524      2.514
    24.500      1.406      1.348      1.492      1.611      1.789      1.921      1.964      2.271      2.238      2.212      2.263      2.663      2.514      2.723      2.626      2.639      2.694      2.751      2.837      2.666      2.373      2.636      2.629      2.638      2.643      2.495      2.603
    24.750      1.453      1.416      1.503      1.544      1.811      1.846      1.951      2.001      2.201      2.190      2.251      2.454      2.537      2.479      2.616      2.656      2.705      2.679      2.802      2.698      2.282      2.584      2.666      2.617      2.661      2.483      2.503
    25.000      1.422      1.352      1.506      1.614      1.782      1.889      1.979      1.837      2.142      2.242      2.275      2.410      2.575      2.557      2.672      2.634      2.671      2.761      2.821      2.707      2.347      2.630      2.678      2.676      2.659      2.437      2.409
    25.250      1.276      1.377      1.469      1.633      1.769      1.728      1.951      2.073      2.200      2.190      2.357      2.422      2.530      2.596      2.701      2.658      2.670      2.740      2.790      2.740      2.347      2.634      2.652      2.593      2.641      2.422      2.426
    25.500      1.370      1.381      1.506      1.628      1.699      1.731      2.058      2.144      2.209      2.185      2.285      2.425      2.550      2.471      2.635      2.605      2.706      2.677      2.808      2.696      2.324      2.688      2.667      2.604      2.582      2.493      2.456
    25.750      1.345      1.381      1.499      1.563      1.722      1.829      2.034      2.049      2.211      2.160      2.257      2.441      2.501      2.498      2.636      2.596      2.658      2.738      2.808      2.723      2.309      2.601      2.593      2.587      2.632      2.374      2.508
    26.000      1.339      1.366      1.559      1.551      1.719      1.857      1.924      2.040      2.188      2.158      2.338      2.380      2.524      2.575      2.621      2.672      2.772      2.803      2.791      2.582      2.344      2.652      2.604      2.619      2.590      2.405      2.447
    26.250      1.295      1.378      1.489      1.554      1.768      1.810      1.970      2.054      2.184      2.218      2.320      2.435      2.533      2.579      2.556      2.619      2.669      2.686      2.774      2.681      2.270      2.632      2.598      2.636      2.647      2.409      2.480
    26.500      1.375      1.425      1.414      1.595      1.759      1.858      2.033      2.015      2.073      2.190      2.266      2.349      2.524      2.544      2.510      2.607      2.655      2.768      2.734      2.724      2.336      2.554      2.628      2.606      2.643      2.359      2.387
    26.750      1.352      1.403      1.465      1.648      1.778      2.086      2.010      2.145      2.124      2.269      2.346      2.428      2.498      2.541      2.672      2.621      2.629      2.647      2.780      2.715      2.351      2.649      2.544      2.634      2.601      2.314      2.427
    27.000      1.351      1.378      1.417      1.680      1.771      1.843      2.019      2.019      2.152      2.124      2.264      2.423      2.603      2.529      2.613      2.654      2.587      2.712      2.768      2.692      2.312      2.723      2.576      2.522      2.567      2.480      2.556
    27.250      1.312      1.347      1.529      1.604      1.716      1.892      2.004      1.981      2.174      2.216      2.366      2.365      2.450      2.535      2.596      2.554      2.629      2.687      2.696      2.747      2.315      2.631      2.640      2.564      2.619      2.437      2.390
    27.500      1.271      1.386      1.418      1.540      1.777      1.759      1.943      2.057      2.104      2.168      2.289      2.435      2.451      2.494      2.513      2.596      2.678      2.703      2.671      2.684      2.274      2.632      2.616      2.537      2.605      2.354      2.516
    27.750      1.297      1.363      1.495      1.565      1.741      1.808      2.026      2.027      2.120      2.126      2.323      2.458      2.445      2.469      2.535      2.516      2.685      2.702      2.712      2.700      2.289      2.657      2.620      2.582      2.673      2.350      2.524
    28.000      1.356      1.378      1.451      1.568      1.740      1.838      1.945      1.956      2.157      2.120      2.195      2.025      2.497      2.521      2.507      2.558      2.629      2.706      2.650      2.699      2.271      2.578      2.589      2.604      2.584      2.393      2.462
    28.250      1.319      1.313      1.513      1.564      1.759      1.924      1.925      1.954      2.183      2.210      2.290      2.437      2.522      2.526      2.529      2.600      2.610      2.700      2.710      2.636      2.348      2.589      2.607      2.593      2.602      2.427      2.461
    28.500      1.437      1.316      1.399      1.565      1.689      1.809      1.952      2.072      2.113      2.087      2.279      2.387      2.663      2.487      2.504      2.562      2.579      2.687      2.732      2.646      2.277      2.607      2.619      2.550      2.615      2.273      2.432
    28.750      1.288      1.322      1.521      1.560      1.696      1.764      1.967      1.991      2.126      2.064      2.204      2.410      2.471      2.511      2.532      2.551      2.594      2.680      2.681      2.682      2.306      2.630      2.606      2.559      2.560      2.371      2.482
    29.000      1.294      1.350      1.545      1.584      1.707      1.715      1.979      1.958      2.113      2.151      2.237      2.354      2.478      2.480      2.577      2.581      2.602      2.648      2.734      2.681      2.302      2.567      2.628      2.572      2.611      2.405      2.537
    29.250      1.210      1.320      1.411      1.511      1.712      1.830      1.942      2.080      2.120      2.165      2.237      2.398      2.547      2.531      2.560      2.534      2.578      2.643      2.666      2.649      2.304      2.562      2.657      2.543      2.525      2.467      2.359
    29.500      1.248      1.341      1.519      1.513      1.696      1.804      1.958      1.854      2.041      2.152      2.276      2.395      2.429      2.496      2.538      2.584      2.681      2.635      2.733      2.675      2.248      2.555      2.661      2.548      2.546      2.346      2.412
    29.750      1.245      1.362      1.423      1.551      1.668      1.780      1.983      2.000      2.074      2.077      2.275      2.404      2.455      2.510      2.515      2.602      2.623      2.653      2.581      2.626      2.302      2.574      2.604      2.525      2.580      2.403      2.465
    30.000      1.246      1.422      1.587      1.579      1.758      1.856      1.947      2.001      2.083      2.144      2.233      2.380      2.464      2.508      2.517      2.573      2.631      2.656      2.739      2.651      2.270      2.545      2.637      2.505      2.575      2.430      2.466
    30.250      1.317      1.352      1.443      1.496      1.707      1.744      1.940      2.039      2.121      2.032      2.187      2.347      2.423      2.456      2.508      2.570      2.657      2.600      2.671      2.623      2.229      2.566      2.603      2.451      2.564      2.399      2.562
    30.500      1.315      1.350      1.435      1.515      1.717      1.719      2.032      2.063      2.064      2.114      2.214      2.378      2.425      2.436      2.546      2.764      2.632      2.608      2.676      2.637      2.251      2.588      2.625      2.470      2.591      2.291      2.364
    30.750      1.254      1.321      1.389      1.506      1.739      1.787      1.922      1.937      2.045      2.092      2.238      2.212      2.535      2.444      2.551      2.491      2.544      2.648      2.603      2.605      1.935      2.577      2.621      2.496      2.593      2.365      2.466
    31.000      1.244      1.338      1.538      1.517      1.744      1.830      1.972      1.987      2.119      2.127      2.273      2.349      2.411      2.539      2.556      2.505      2.546      2.666      2.592      2.667      2.272      2.582      2.627      2.509      2.604      2.361      2.456
    31.250      1.251      1.356      1.441      1.594      1.749      1.784      1.970      2.069      2.042      2.152      2.216      2.357      2.398      2.386      2.493      2.574      2.622      2.649      2.619      2.636      2.278      2.512      2.654      2.507      2.509      2.491      2.558
    31.500      1.360      1.308      1.524      1.566      1.749      1.759      1.951      1.978      2.138      2.118      2.199      2.286      2.312      2.456      2.501      2.504      2.572      2.628      2.661      2.590      2.189      2.508      2.584      2.531      2.581      2.370      2.462
    31.750      1.332      1.286      1.403      1.577      1.740      1.723      1.979      1.977      2.129      2.123      2.243      2.391      2.385      2.489      2.542      2.521      2.625      2.652      2.648      2.567      2.346      2.473      2.597      2.539      2.600      2.416      2.463
    32.000      1.305      1.255      1.458      1.511      1.706      1.724      1.936      2.025      2.074      2.131      2.194      2.338      2.373      2.454      2.528      2.548      2.543      2.613      2.619      2.522      2.309      2.620      2.593      2.497      2.586      2.370      2.504
    32.250      1.257      1.328      1.390      1.488      1.699      1.747      1.912      2.556      2.062      2.201      2.197      2.345      2.547      2.543      2.553      2.465      2.604      2.630      2.631      2.543      2.307      2.533      2.616      2.513      2.550      2.279      2.392
    32.500      1.238      1.302      1.409      1.542      1.695      1.725      1.913      2.107      2.065      2.114      2.184      2.405      2.462      2.464      2.502      2.517      2.558      2.570      2.655      2.622      2.352      2.605      2.585      2.564      2.532      2.392      2.306
    32.750      1.228      1.314      1.380      1.551      1.677      1.800      1.966      2.010      2.081      2.102      2.237      2.335      2.431      2.503      2.533      2.497      2.544      2.629      2.678      2.606      2.248      2.537      2.560      2.586      2.504      2.448      2.420
    33.000      1.261      1.374      1.402      1.525      1.621      1.830      1.972      2.029      2.114      2.178      2.227      2.430      2.466      2.506      2.482      2.525      2.600      2.609      2.644      2.651      2.245      2.543      2.526      2.509      2.546      2.366      2.362
    33.250      1.273      1.340      1.435      1.532      1.667      1.826      1.943      1.835      2.063      2.154      2.231      2.421      2.415      2.472      2.546      2.392      2.579      2.700      2.613      2.680      2.261      2.558      2.557      2.585      2.542      2.342      2.415
    33.500      1.222      1.329      1.507      1.476      1.640      1.784      1.947      1.957      2.031      2.066      2.216      2.362      2.422      2.495      2.595      2.445      2.576      2.583      2.629      2.630      2.270      2.533      2.567      2.470      2.544      2.422      2.450
    33.750      1.293      1.282      1.551      1.516      1.743      1.768      1.886      1.966      2.087      2.148      2.178      2.120      2.363      2.486      2.552      2.504      2.510      2.643      2.653      2.699      2.226      2.522      2.647      2.454      2.545      2.347      2.433
    34.000      1.219      1.285      1.501      1.509      1.689      1.704      1.939      1.828      2.036      2.079      2.317      2.349      2.414      2.497      2.473      2.468      2.625      2.625      2.618      2.605      2.266      2.497      2.579      2.507      2.509      2.293      2.442
    34.250      1.250      1.296      1.282      1.479      1.599      1.703      1.920      2.076      1.968      2.033      2.156      2.306      2.426      2.461      2.517      2.532      2.590      2.660      2.591      2.595      2.255      2.524      2.569      2.537      2.582      2.428      2.396
    34.500      1.235      1.212      1.418      1.443      1.698      1.733      1.905      1.984      2.068      2.037      2.195      2.321      2.390      2.459      2.561      2.560      2.629      2.643      2.648      2.609      2.295      2.529      2.583      2.506      2.519      2.350      2.381
    34.750      1.184      1.278      1.435      1.462      1.704      1.708      1.898      2.016      2.085      1.962      2.097      2.269      2.403      2.530      2.456      2.500      2.643      2.620      2.599      2.628      2.294      2.500      2.621      2.499      2.601      2.420      2.473
    35.000      1.155      1.196      1.800      1.356      1.629      1.718      1.876      2.060      2.034      1.976      2.223      2.290      2.417      2.450      2.469      2.482      2.652      2.628      2.584      2.558      2.267      2.540      2.630      2.576      2.579      2.403      2.435
    35.250      1.163      1.241      1.411      1.411      1.623      1.680      1.873      1.831      2.010      2.017      2.179      2.299      2.337      2.465      2.440      2.464      2.542      2.625      2.620      2.559      2.163      2.590      2.558      2.426      2.475      2.348      2.334
    35.500      1.158      1.252      1.228      1.420      1.553      1.641      1.852      1.896      1.970      2.003      2.129      2.362      2.388      2.414      2.492      2.535      2.506      2.659      2.598      2.595      2.200      2.553      2.584      2.590      2.560      2.279      2.514
    35.750      1.136      1.209      1.238      1.348      1.573      1.679      1.815      1.819      1.939      1.958      2.145      2.337      2.385      2.401      2.464      2.534      2.560      2.630      2.616      2.609      2.148      2.496      2.607      2.539      2.564      2.354      2.439
    36.000      1.181      1.156      1.259      1.348      1.517      1.660      1.770      1.857      1.953      2.036      2.145      2.216      2.320      2.395      2.482      2.515      2.576      2.545      2.589      2.566      2.187      2.438      2.612      2.540      2.627      2.330      2.371
    36.250      1.003      1.161      1.453      1.359      1.510      1.595      1.747      1.855      1.844      1.911      2.146      2.212      2.322      2.436      2.465      2.546      2.432      2.533      2.669      2.682      2.018      2.471      2.558      2.545      2.622      2.359      2.440
    36.500      1.089      1.107      1.294      1.361      1.529      1.551      1.696      1.779      1.846      1.923      2.057      2.045      2.244      2.369      2.376      2.416      2.448      2.594      2.528      2.582      2.015      2.479      2.527      2.430      2.636      2.253      2.526
    36.750      1.041      1.119      1.230      1.316      1.465      1.433      1.666      1.762      1.810      1.844      2.041      2.174      2.234      2.215      2.329      2.529      2.431      2.561      2.578      2.523      2.004      2.483      2.597      2.526      2.503      2.333      2.436
    37.000      1.054      1.058      0.973      1.305      1.468      1.493      1.693      1.754      1.816      1.877      1.987      2.136      2.211      2.291      2.289      2.380      2.408      2.475      2.532      2.491      2.043      2.406      2.563      2.397      2.483      2.329      2.341
    37.250      1.070      1.087      1.262      1.276      1.401      1.491      1.671      1.760      1.837      1.768      1.952      2.043      2.207      2.262      2.221      2.343      2.358      2.442      2.484      2.479      2.136      2.444      2.451      2.444      2.543      2.366      2.389
    37.500      1.060      1.074      1.202      1.245      1.413      1.568      1.615      1.341      1.795      1.791      1.972      2.062      2.113      2.222      2.290      2.246      2.371      2.430      2.543      2.440      1.942      2.361      2.511      2.478      2.500      2.263      2.214
    37.750      1.036      1.119      1.173      1.245      1.431      1.491      1.629      1.698      1.826      1.846      1.905      2.080      2.122      2.179      2.255      2.231      2.343      2.328      2.469      2.485      2.002      2.429      2.384      2.443      2.514      2.234      2.158
    38.000      1.032      1.078      1.182      1.255      1.391      1.523      1.623      1.625      1.741      1.792      1.904      2.063      2.129      2.210      2.318      2.157      2.363      2.343      2.505      2.451      1.934      2.359      2.447      2.392      2.502      2.381      2.318
    38.250      1.070      1.084      1.223      1.240      1.419      1.486      1.625      1.851      1.784      1.783      1.872      2.016      2.121      2.173      2.277      2.259      2.365      2.330      2.405      2.447      1.973      2.360      2.476      2.394      2.454      2.245      2.180
    38.500      1.052      1.184      1.200      1.333      1.359      1.565      1.671      2.099      1.736      1.771      1.942      1.983      2.136      2.174      2.263      2.253      2.275      2.383      2.462      2.408      1.911      2.348      2.336      2.444      2.400      2.102      2.251
    38.750      1.168      1.125      1.250      1.276      1.459      1.532      1.611      1.801      1.754      1.844      1.910      1.973      2.160      2.174      2.198      2.224      2.248      2.354      2.442      2.411      1.886      2.354      2.434      2.347      2.425      2.211      2.194
    39.000      1.172      1.123      1.246      1.341      1.502      1.554      1.707      1.793      1.787      1.854      1.982      2.123      2.127      2.219      2.309      2.295      2.273      2.338      2.448      2.432      1.974      2.288      2.388      2.384      2.463      2.233      2.179
    39.250      1.171      1.226      1.262      1.383      1.476      1.572      1.670      1.954      1.844      1.840      1.857      2.171      2.160      2.203      2.267      2.208      2.325      2.310      2.461      2.411      1.965      2.317      2.368      2.372      2.405      2.064      2.251
    39.500      1.140      1.171      1.307      1.327      1.476      1.632      1.787      1.809      1.865      1.917      2.033      2.215      2.135      2.225      2.277      2.290      2.328      2.400      2.379      2.471      1.929      2.326      2.383      2.403      2.483      2.146      2.274
    39.750      1.100      1.231      1.297      1.383      1.557      1.578      1.769      1.785      1.855      1.868      2.089      2.168      2.180      2.293      2.286      2.287      2.342      2.448      2.429      2.454      1.956      2.380      2.431      2.285      2.488      2.258      2.243
    40.000      1.109      1.151      1.346      1.460      1.600      1.686      1.772      1.779      1.841      1.960      2.060      2.240      2.189      2.289      2.318      2.285      2.399      2.416      2.508      2.477      2.015      2.479      2.460      2.393      2.482      2.221      2.283
    40.250      1.133      1.247      1.382      1.406      1.569      1.668      1.843      1.617      1.888      1.919      2.142      2.211      2.134      2.302      2.332      2.279      2.430      2.456      2.541      2.550      2.048      2.397      2.471      2.504      2.472      2.334      2.354
    40.500      1.140      1.257      1.398      1.362      1.566      1.735      1.850      1.867      1.834      1.935      2.145      2.380      2.245      2.298      2.407      2.265      2.476      2.477      2.531      2.531      2.164      2.478      2.481      2.408      2.541      2.218      2.353
    40.750      1.209      1.219      1.325      1.415      1.647      1.742      1.802      1.827      1.950      1.926      2.096      2.244      2.227      2.295      2.407      2.368      2.414      2.512      2.499      2.542      2.077      2.441      2.566      2.498      2.529      2.242      2.367
    41.000      1.165      1.229      1.500      1.484      1.567      1.624      1.807      1.878      1.922      1.996      2.121      2.216      2.283      2.364      2.442      2.327      2.427      2.488      2.515      2.506      2.044      2.479      2.538      2.401      2.527      2.222      2.396
    41.250      1.196      1.263      1.305      1.437      1.565      1.683      1.835      1.904      1.939      2.022      2.055      2.240      2.343      2.319      2.468      2.353      2.513      2.496      2.563      2.484      1.980      2.458      2.587      2.509      2.520      2.329      2.353
    41.500      1.200      1.253      1.340      1.439      1.602      1.695      1.770      1.900      1.928      1.965      2.064      2.729      2.307      2.382      2.464      2.407      2.445      2.521      2.520      2.537      2.061      2.478      2.548      2.463      2.584      2.302      2.441
    41.750      1.134      1.299      1.353      1.404      1.567      1.698      1.773      1.900      1.978      2.029      2.098      2.261      2.273      2.366      2.470      2.365      2.514      2.555      2.556      2.607      2.108      2.458      2.566      2.438      2.557      2.244      2.320
    42.000      1.143      1.278      1.374      1.420      1.463      1.683      1.853      1.914      1.953      1.961      2.067      2.257      2.283      2.407      2.419      2.416      2.470      2.576      2.552      2.597      2.144      2.511      2.645      2.506      2.608      2.233      2.360
    42.250      1.196      1.249      1.361      1.413      1.550      1.625      1.726      1.942      1.964      1.995      2.128      1.633      2.369      2.323      2.377      2.342      2.526      2.567      2.584      2.542      2.077      2.446      2.536      2.480      2.567      2.286      2.445
    42.500      1.145      1.204      1.257      1.303      1.533      1.606      1.824      1.950      1.876      2.026      2.173      2.239      2.466      2.402      2.370      2.352      2.513      2.549      2.536      2.577      2.181      2.545      2.575      2.428      2.532      2.383      2.429
    42.750      1.043      1.199      1.370      1.383      1.552      1.543      1.839      1.975      1.950      1.898      2.136      2.266      2.353      2.388      2.431      2.439      2.426      2.598      2.561      2.579      2.122      2.498      2.590      2.453      2.580      2.292      2.488
    43.000      1.203      1.199      1.337      1.384      1.597      1.323      1.734      1.868      1.978      1.951      2.141      1.856      2.422      4.804      2.380      2.375      2.459      2.498      2.582      2.625      2.058      2.496      2.508      2.438      2.586      2.249      2.497
    43.250      1.123      1.184      1.304      1.355      1.551      1.648      1.787      1.871      1.967      1.906      2.103      2.311      2.292      2.378      2.480      2.378      2.514      2.515      2.567      2.529      2.108      2.449      2.531      2.469      2.576      2.272      2.481
    43.500      1.162      1.247      0.607      1.385      1.548      1.625      1.794      1.922      1.922      1.810      2.104      2.177      2.344      2.278      2.386      2.406      2.485      2.570      2.592      2.522      2.023      2.478      2.507      2.537      2.620      2.246      2.466
    43.750      1.162      1.177      1.188      1.375      1.523      1.683      1.762      1.858      1.946      1.988      2.063      2.175      2.335      2.381      2.400      2.390      2.519      2.532      2.564      2.547      2.079      2.415      2.560      2.465      2.528      2.430      2.523
    44.000      1.179      1.196      1.184      1.326      1.540      1.537      1.767      1.828      1.910      1.953      2.084      2.204      2.253      2.302      2.334      2.321      2.439      2.487      2.567      2.588      2.091      2.443      2.533      2.495      2.485      2.391      2.414
    44.250      1.094      1.207      1.288      1.402      1.417      1.544      1.784      1.802      1.838      1.941      2.203      2.260      2.243      2.281      2.332      2.492      2.374      2.484      2.554      2.603      2.102      2.461      2.560      2.457      2.536      2.386      2.404
    44.500      1.085      1.194      1.265      1.380      1.477      1.596      1.728      1.832      1.809      1.894      2.031      2.190      2.220      2.289      2.355      2.295      2.390      2.516      2.560      2.545      2.058      2.523      2.534      2.430      2.552      2.340      2.390
    44.750      1.152      1.169      1.245      1.323      1.570      1.552      1.728      1.806      1.841      1.915      1.988      2.184      2.265      2.316      2.450      2.310      2.428      2.454      2.451      2.520      2.038      2.496      2.471      2.454      2.483      2.374      2.445
    45.000      1.119      1.178      1.255      1.317      1.549      1.566      1.742      1.840      1.803      1.871      2.039      2.271      2.245      2.242      2.293      2.270      2.484      2.365      2.593      2.536      2.148      2.498      2.460      2.421      2.562      2.465      2.348
    45.250      1.122      1.160      1.248      1.393      1.518      1.577      1.705      1.763      1.824      1.877      2.092      2.138      2.211      2.191      2.328      2.327      2.419      2.437      2.465      2.487      2.052      2.460      2.463      2.410      2.442      2.348      2.511
    45.500      1.040      1.166      1.229      1.318      1.447      1.639      1.761      2.159      1.817      1.898      2.002      2.103      2.173      2.198      2.353      2.336      2.430      2.423      2.445      2.459      1.984      2.417      2.498      2.402      2.514      2.349      2.552
    45.750      1.065      1.130      1.253      1.364      1.494      1.645      1.721      1.836      1.856      1.824      1.990      2.191      2.244      2.324      2.301      2.344      2.337      2.410      2.474      2.472      2.106      2.460      2.457      2.387      2.443      2.421      2.371
    46.000      1.052      1.171      1.265      1.307      1.440      1.437      1.705      1.795      1.874      1.881      2.072      2.128      2.262      2.204      2.231      2.306      2.391      2.385      2.511      2.438      2.050      2.429      2.439      2.470      2.453      2.206      2.291
    46.250      1.068      1.185      1.234      1.264      1.450      1.546      1.677      1.883      1.820      1.821      2.017      2.120      2.172      2.256      2.269      2.285      2.400      2.388      2.444      2.376      2.150      2.318      2.366      2.444      2.425      2.214      2.523
    46.500      1.136      1.132      1.207      1.359      1.467      1.469      1.742      1.820      1.823      1.784      1.883      2.146      2.157      2.223      2.277      2.306      2.303      2.394      2.422      2.441      2.002      2.345      2.450      2.414      2.478      2.341      2.403
    46.750      1.092      1.104      1.234      1.309      1.494      1.602      1.723      1.752      1.862      1.828      1.981      2.127      2.258      2.186      2.299      2.266      2.331      2.376      2.449      2.437      2.055      2.400      2.400      2.407      2.511      2.275      2.476
    47.000      1.052      1.144      1.188      1.297      1.478      1.517      1.714      1.734      1.777      1.856      1.946      2.139      2.358      2.141      2.260      2.297      2.299      2.264      2.385      2.337      2.048      2.403      2.404      2.432      2.480      2.097      2.380
    47.250      1.074      1.094      1.161      1.305      1.503      1.529      1.632      1.879      1.832      1.846      2.030      2.056      2.131      2.202      2.263      2.318      2.274      2.371      2.422      2.339      1.984      2.335      2.398      2.366      2.469      2.421      2.365
    47.500      1.089      1.166      1.199      1.325      1.504      1.680      1.652      1.954      1.812      1.851      1.970      2.051      2.131      2.170      2.262      2.318      2.337      2.370      2.423      2.378      2.044      2.314      2.350      2.403      2.449      2.193      2.383
    47.750      1.078      1.103      1.445      1.282      1.466      1.492      1.648      1.736      1.810      1.857      1.944      1.865      2.205      2.169      2.255      2.255      2.308      2.352      2.357      2.396      2.033      2.393      2.378      2.394      2.434      2.366      2.410
    48.000      1.063      1.075      1.304      1.259      1.427      1.466      1.650      1.745      1.772      1.803      1.969      2.148      2.018      2.255      2.279      2.242      2.274      2.358      2.372      2.409      1.953      2.303      2.321      2.278      2.438      2.218      2.446
    48.250      1.103      1.108      1.194      1.302      1.481      1.541      1.681      1.752      1.837      1.835      1.971      1.941      2.093      2.128      2.182      2.201      2.237      2.269      2.368      2.320      2.048      2.227      2.305      2.419      2.471      2.313      2.299
    48.500      1.125      1.159      1.200      1.349      1.439      1.475      1.609      1.707      1.838      1.800      1.911      2.432      2.096      2.209      2.203      2.230      2.270      2.316      2.369      2.427      1.999      2.317      2.361      2.348      2.394      2.394      2.341
    48.750      1.032      1.071      1.213      1.282      1.454      1.475      1.657      1.711      1.859      1.811      1.963      2.079      2.126      2.146      2.260      2.237      2.305      2.356      2.406      2.369      1.927      2.310      2.348      2.240      2.349      2.240      2.377
    49.000      1.065      1.093      1.109      1.266      1.444      1.467      1.672      1.663      1.843      1.771      1.958      2.150      2.110      2.181      2.192      2.251      2.300      2.331      2.323      2.352      1.903      2.288      2.387      2.293      2.354      2.274      2.476
    49.250      1.075      1.111      1.180      1.237      1.413      1.386      1.668      1.646      1.753      1.862      1.922      2.021      1.949      2.122      2.129      2.204      2.337      2.276      2.393      2.313      1.978      2.229      2.336      2.328      2.376      2.245      2.310
    49.500      0.972      1.128      1.195      1.236      1.454      1.484      1.601      1.851      1.843      1.771      1.959      2.000      2.078      2.158      2.227      2.265      2.309      2.309      2.415      2.323      1.974      2.217      2.311      2.295      2.304      2.271      2.426
    49.750      1.058      1.181      1.189      1.310      1.459      1.453      1.598      1.726      1.749      1.777      1.996      1.976      2.090      2.145      2.255      2.236      2.330      2.257      2.347      2.399      1.968      2.222      2.268      2.304      2.350      2.279      2.335
    50.000      1.036      1.132      1.182      1.301      1.422      1.513      1.608      1.775      1.731      1.774      1.911      2.044      2.065      2.088      2.228      2.242      2.243      2.354      2.332      2.272      1.911      2.234      2.336      2.216      2.358      2.113      2.440
    50.250      0.942      1.088      1.173      1.244      1.409      1.505      1.635      1.708      1.813      1.814      1.893      2.069      2.125      2.115      2.234      2.188      2.231      2.311      2.359      2.350      1.984      2.288      2.323      2.295      2.322      2.124      2.473
    50.500      1.149      1.121      1.229      1.216      1.421      1.506      1.627      1.681      1.742      1.731      1.899      2.083      2.116      2.128      2.174      2.235      2.212      2.336      2.304      2.257      1.896      2.280      2.247      2.289      2.420      2.123      2.386
    50.750      1.006      1.102      1.073      1.259      1.384      1.520      1.637      1.733      1.733      1.677      1.975      1.457      2.164      2.088      2.283      2.194      2.322      2.257      2.352      2.233      1.939      2.271      2.242      2.251      2.378      2.195      2.264
    51.000      0.997      1.068      1.226      1.246      1.413      1.473      1.581      1.437      1.767      1.745      1.892      2.016      2.087      2.074      2.207      2.170      2.262      2.268      2.281      2.304      1.878      2.216      2.257      2.292      2.394      2.184      2.253
    51.250      1.132      1.116      1.256      1.283      1.453      1.420      1.631      1.517      1.756      1.763      1.896      1.941      2.066      2.032      2.243      2.163      2.292      2.352      2.319      2.331      1.897      2.287      2.285      2.240      2.342      2.357      2.409
    51.500      1.066      1.050      1.270      1.282      1.404      1.596      1.577      1.560      1.757      1.761      1.947      1.936      2.057      2.148      2.199      2.219      2.271      2.271      2.331      2.370      1.891      2.251      2.230      2.306      2.385      2.231      2.354
    51.750      1.026      1.075      1.222      1.230      1.431      1.436      1.614      1.616      1.717      1.747      1.867      1.982      2.081      2.137      2.182      2.210      2.241      2.246      2.336      2.295      1.890      2.278      2.342      2.250      2.372      2.226      2.320
    52.000      1.040      1.013      1.200      1.184      1.426      1.413      1.637      1.648      1.685      1.762      1.925      1.996      2.076      2.104      2.126      2.185      2.239      2.297      2.275      2.328      1.844      2.263      2.251      2.288      2.388      2.151      2.263
    52.250      0.991      1.125      1.141      1.236      1.362      1.513      1.613      1.535      1.702      1.816      1.874      1.971      2.037      2.095      2.168      2.158      2.236      2.316      2.297      2.285      1.817      2.258      2.241      2.292      2.336      2.454      2.459
    52.500      0.967      1.037      1.132      1.254      1.408      1.538      1.556      2.356      1.773      1.797      1.829      1.919      2.090      2.097      2.138      2.151      2.276      2.377      2.264      2.230      2.005      2.244      2.241      2.157      2.280      2.174      2.250
    52.750      1.004      1.085      1.123      1.283      1.403      1.450      1.562      1.689      1.744      1.759      1.793      1.959      2.105      2.056      2.164      2.130      2.178      2.253      2.270      2.309      1.820      2.225      2.303      2.265      2.308      2.342      2.307
    53.000      1.075      1.121      1.166      1.260      1.300      1.497      1.561      1.637      1.704      1.772      1.879      1.925      2.046      2.114      2.127      2.143      2.191      2.248      2.255      2.303      1.915      2.242      2.301      2.255      2.339      2.332      2.401
    53.250      0.983      1.094      1.179      1.303      1.400      1.386      1.577      1.653      1.715      1.755      1.877      1.947      2.032      2.109      2.129      2.186      2.192      2.263      2.349      2.249      1.889      2.311      2.231      2.304      2.360      2.117      2.421
    53.500      0.941      1.069      1.163      1.290      1.378      1.449      1.602      1.704      1.734      1.742      1.840      1.993      1.991      2.140      2.215      2.173      2.245      2.262      2.317      2.224      1.933      2.210      2.235      2.329      2.318      2.164      2.389
    53.750      0.992      1.075      1.178      1.242      1.359      1.402      1.613      1.687      1.729      1.698      1.879      1.965      2.008      2.069      2.143      2.128      2.167      2.216      2.263      2.251      1.882      2.201      2.297      2.331      2.277      2.360      2.382
    54.000      0.984      1.055      0.879      1.209      1.422      1.437      1.549      1.442      1.676      1.668      1.899      1.949      2.027      2.133      2.090      2.117      2.158      2.212      2.243      2.266      1.921      2.221      2.198      2.227      2.349      2.250      2.327
    54.250      0.987      1.020      1.102      1.213      1.356      1.386      1.555      1.630      1.736      1.723      1.829      1.955      2.019      2.073      2.071      2.131      2.219      2.201      2.277      2.221      1.896      2.229      2.238      2.287      2.349      2.304      2.422
    54.500      1.019      1.007      1.089      1.215      1.384      1.432      1.582      1.611      1.642      1.748      1.845      1.929      2.036      2.106      2.149      2.170      2.228      2.177      2.297      2.278      1.876      2.181      2.203      2.308      2.219      2.245      2.384
    54.750      1.033      1.071      1.164      1.195      1.341      1.413      1.628      1.829      1.635      1.723      1.839      1.892      1.997      2.074      2.077      2.115      2.234      2.227      2.332      2.213      1.878      2.188      2.190      2.223      2.269      2.147      2.417
    55.000      1.045      1.047      1.121      1.219      1.398      1.442      1.609      1.674      1.733      1.687      1.871      1.917      2.017      2.080      2.075      2.190      2.237      2.285      2.276      2.194      1.893      2.185      2.223      2.226      2.259      2.161      2.306
    55.250      0.928      1.016      1.117      1.207      1.308      1.456      1.575      1.708      1.718      1.727      1.873      1.885      1.983      2.052      2.127      2.185      2.136      2.231      2.229      2.265      1.851      2.157      2.182      2.167      2.279      2.205      2.389
    55.500      1.016      1.029      1.209      1.181      1.373      1.401      1.536      1.575      1.695      1.741      1.888      1.992      2.038      2.014      2.073      2.212      2.143      2.266      2.265      2.244      1.891      2.174      2.139      2.211      2.258      2.257      2.438
    55.750      0.985      1.051      1.188      1.177      1.371      1.397      1.638      1.404      1.671      1.761      1.891      1.989      2.018      2.056      2.130      2.173      2.191      2.230      2.262      2.267      1.882      2.183      2.223      2.201      2.282      2.039      2.339
    56.000      0.980      1.068      1.209      1.233      1.404      1.415      1.599      1.640      1.688      1.658      1.854      1.949      2.022      2.078      2.137      2.194      2.190      2.237      2.307      2.247      1.880      2.105      2.284      2.228      2.279      2.326      2.375
    56.250      1.034      1.064      1.241      1.163      1.417      1.387      1.548      1.816      1.779      1.694      1.866      1.937      2.044      2.064      2.049      2.115      2.212      2.249      2.280      2.199      1.862      2.154      2.248      2.257      2.212      2.184      2.421
    56.500      0.816      1.027      1.237      1.253      1.377      1.314      1.519      1.757      1.711      1.698      1.764      1.922      2.007      2.101      2.077      2.135      2.211      2.217      2.227      2.220      1.903      2.217      2.228      2.185      2.316      2.112      2.466
    56.750      0.999      1.042      1.100      1.217      1.351      1.355      1.514      1.628      1.673      1.691      1.815      1.891      2.048      2.023      2.073      2.088      2.165      2.156      2.188      2.256      1.836      2.187      2.197      2.198      2.326      2.275      2.489
    57.000      1.019      1.082      1.102      1.234      1.313      1.441      1.519      1.545      1.670      1.631      1.813      1.957      2.017      2.004      2.092      2.127      2.157      2.250      2.209      2.148      1.860      2.150      2.170      2.223      2.394      2.328      2.314
    57.250      0.967      0.955      1.104      1.213      1.327      1.371      1.546      1.588      1.721      1.671      1.855      1.854      2.022      2.038      2.081      2.122      2.196      2.184      2.264      2.198      1.869      2.175      2.175      2.252      2.316      2.136      2.420
    57.500      0.982      1.019      1.048      1.196      1.322      1.424      1.491      1.607      1.701      1.742      1.823      1.964      2.015      2.025      2.080      2.201      2.204      2.220      2.234      2.205      1.917      2.164      2.206      2.250      2.298      2.066      2.491


==> anc/17_nm_signals.dat <==
# 17 nm sample. First column: time [ps]; other columns: fluence [mJ/cm2]
#              14.40      15.62      16.78      18.00      19.43      20.88      22.49      23.99      25.78      27.40      29.14      31.18      32.96      34.97      36.99      39.33      41.65      43.64      46.19      48.84      50.83      53.29
   -42.500     -0.127     -0.178     -0.219     -0.252     -0.090     -0.188     -0.226     -0.063     -0.291     -0.151     -0.249     -0.243     -0.231     -0.172     -0.244     -0.167     -0.118     -0.206      0.444     -0.202     -0.201     -0.365
   -42.250     -0.089     -0.226     -0.192     -0.208     -0.227     -0.147     -0.173     -0.098     -0.272      0.033     -0.168     -0.212     -0.281     -0.246     -0.337     -0.255     -0.294     -0.267     -0.039     -0.228     -0.230     -0.025
   -42.000     -0.134     -0.323     -0.260     -0.228     -0.228     -0.208     -0.194     -0.241     -0.172     -0.246     -0.236     -0.155     -0.245     -0.257     -0.322     -0.286     -0.317     -0.270     -1.006     -0.305     -0.259     -0.080
   -41.750     -0.235     -0.201     -0.174     -0.087     -0.208     -0.268     -0.202     -0.228     -0.322     -0.297     -0.212     -0.255     -0.240     -0.231     -0.291     -0.211     -0.225     -0.309      0.031     -0.275     -0.252      0.068
   -41.500     -0.165     -0.265     -0.246     -0.202     -0.216     -0.248     -0.141     -0.229     -0.150     -0.290     -0.233     -0.255     -0.286     -0.253     -0.229     -0.170     -0.253     -0.193      0.241     -0.270     -0.210     -0.028
   -41.250     -0.135     -0.201     -0.185     -0.263     -0.144     -0.174     -0.184     -0.158     -0.148     -0.094     -0.196     -0.250     -0.277     -0.223     -0.276     -0.233     -0.333     -0.291     -0.557     -0.203     -0.220     -0.253
   -41.000     -0.172     -0.289     -0.144     -0.310     -0.271     -0.259     -0.260     -0.160     -0.066     -0.223     -0.229     -0.258     -0.213     -0.282     -0.371     -0.292     -0.217     -0.234     -0.259     -0.272     -0.177     -0.216
   -40.750     -0.177     -0.158     -0.209     -0.307     -0.271     -0.195     -0.208     -0.250     -0.195     -0.207     -0.214     -0.240     -0.235     -0.196     -0.309     -0.214     -0.331     -0.264      0.068     -0.240     -0.275     -0.168
   -40.500     -0.009     -0.131     -0.147     -0.292     -0.158     -0.284     -0.242     -0.237     -0.230     -0.311     -0.239     -0.064     -0.227     -0.224     -0.211     -0.244     -0.302     -0.227     -0.161     -0.344     -0.305     -0.359
   -40.250     -0.142     -0.274     -0.201     -0.264     -0.206     -0.134     -0.187     -0.317     -0.305     -0.233     -0.260     -0.434     -0.234     -0.246     -0.239     -0.403     -0.357     -0.263     -0.324     -0.177     -0.166     -0.262
   -40.000     -0.225     -0.321     -0.278     -0.216     -0.260     -0.327     -0.267     -0.147     -0.144     -0.230     -0.290     -0.245     -0.228     -0.283     -0.288     -0.281     -0.280     -0.255     -0.397     -0.261     -0.243     -0.283
   -39.750     -0.237     -0.180     -0.191     -0.336     -0.241     -0.193     -0.215     -0.266     -0.329     -0.179     -0.235     -0.171     -0.228     -0.208     -0.277     -0.322     -0.304     -0.263     -0.343     -0.266     -0.267     -0.183
   -39.500     -0.250     -0.216     -0.268     -0.261     -0.272     -0.252     -0.196     -0.207     -0.150     -0.300     -0.220     -0.223     -0.221     -0.303     -0.235     -0.217     -0.248     -0.241     -0.205     -0.263     -0.323     -0.235
   -39.250     -0.191     -0.284     -0.215     -0.227     -0.177     -0.147     -0.154     -0.156     -0.122     -0.158     -0.195     -0.228     -0.280     -0.246     -0.248     -0.306     -0.265     -0.282     -0.193     -0.255     -0.224     -0.334
   -39.000     -0.086     -0.162     -0.185     -0.180     -0.181     -0.137     -0.116     -0.134     -0.206     -0.254     -0.179     -0.325     -0.244     -0.299     -0.248     -0.233     -0.237     -0.249     -0.293     -0.254     -0.237     -0.190
   -38.750     -0.143     -0.135     -0.237     -0.237     -0.206     -0.212     -0.160     -0.234     -0.047     -0.142     -0.213     -0.265     -0.165     -0.322     -0.219     -0.337     -0.245     -0.238     -0.161     -0.324     -0.209     -0.261
   -38.500     -0.122     -0.227     -0.119     -0.179     -0.172     -0.141     -0.152     -0.280     -0.185     -0.222     -0.203      0.079     -0.193     -0.245     -0.240     -0.238     -0.238     -0.250     -0.154     -0.248     -0.230     -0.305
   -38.250     -0.162     -0.142     -0.233     -0.253     -0.072     -0.175     -0.114     -0.186     -0.283     -0.263     -0.239     -0.247     -0.160     -0.206     -0.261     -0.202     -0.217     -0.219     -0.170     -0.215     -0.321     -0.323
   -38.000     -0.206     -0.091     -0.053     -0.263     -0.178     -0.204     -0.175     -0.188     -0.161     -0.223     -0.181     -0.122     -0.285     -0.169     -0.163     -0.230     -0.209     -0.253     -0.355     -0.296     -0.211     -0.313
   -37.750     -0.174     -0.200     -0.183     -0.263     -0.158     -0.094     -0.159     -0.227     -0.191     -0.197     -0.187     -0.117     -0.264     -0.133     -0.235     -0.290     -0.192     -0.173     -0.354     -0.161     -0.295     -0.188
   -37.500     -0.160     -0.182     -0.236     -0.083     -0.160     -0.116     -0.292     -0.153     -0.146     -0.151     -0.245     -0.231     -0.087     -0.138     -0.229     -0.221     -0.232     -0.195     -0.224     -0.085     -0.220     -0.196
   -37.250     -0.148     -0.148     -0.196     -0.113     -0.148     -0.137     -0.193     -0.235     -0.128     -0.236     -0.167     -0.193     -0.158     -0.184     -0.210     -0.298     -0.173     -0.188     -0.096     -0.231     -0.271     -0.242
   -37.000     -0.165     -0.118     -0.157     -0.155     -0.156     -0.273     -0.187     -0.209     -0.150     -0.290     -0.285     -0.210     -0.163     -0.237     -0.216     -0.228     -0.203     -0.186     -0.145     -0.287     -0.162     -0.275
   -36.750     -0.172     -0.162     -0.172     -0.190     -0.218     -0.178     -0.145     -0.220     -0.195     -0.206     -0.203     -0.140     -0.260     -0.221     -0.237     -0.212     -0.180     -0.200     -0.200     -0.236     -0.186     -0.262
   -36.500     -0.172     -0.196     -0.186     -0.200     -0.291     -0.297     -0.073     -0.116     -0.203     -0.090      0.001     -0.173     -0.226     -0.202     -0.285     -0.236     -0.256     -0.167     -0.192     -0.261     -0.203     -0.167
   -36.250     -0.056     -0.148     -0.167     -0.235     -0.200     -0.114     -0.141     -0.185     -0.271     -0.170     -0.161     -0.072     -0.208     -0.145     -0.118     -0.190     -0.212     -0.209     -0.250     -0.229     -0.239     -0.246
   -36.000     -0.082     -0.050     -0.196     -0.111     -0.241     -0.168     -0.211     -0.192     -0.209     -0.188     -0.194     -0.126     -0.286     -0.194     -0.224     -0.205     -0.230     -0.204     -0.338     -0.203     -0.221     -0.219
   -35.750     -0.121     -0.051     -0.151     -0.249     -0.197     -0.133     -0.272     -0.153     -0.145     -0.117     -0.089     -0.162     -0.262     -0.260     -0.253     -0.283     -0.201     -0.187     -0.165     -0.170     -0.262     -0.149
   -35.500     -0.242     -0.147     -0.125     -0.189     -0.272     -0.199     -0.170     -0.227     -0.171     -0.210     -0.238     -0.427     -0.267     -0.291     -0.182     -0.256     -0.239     -0.231     -0.197     -0.227     -0.248     -0.206
   -35.250     -0.189     -0.268     -0.178     -0.108     -0.210     -0.191     -0.126     -0.198     -0.206     -0.254     -0.197     -0.165     -0.151     -0.215     -0.204     -0.240     -0.195     -0.221     -0.172     -0.305     -0.204     -0.232
   -35.000     -0.092     -0.099     -0.200     -0.204     -0.100     -0.230     -0.289     -0.214     -0.020     -0.091     -0.175     -0.276     -0.235     -0.184     -0.281     -0.224     -0.208     -0.216     -0.339     -0.302     -0.229     -0.254
   -34.750     -0.260     -0.225     -0.201     -0.228     -0.130     -0.198     -0.217     -0.296     -0.267     -0.277     -0.181     -0.220     -0.182     -0.199     -0.253     -0.160     -0.178     -0.286     -0.228     -0.294     -0.239     -0.213
   -34.500     -0.114     -0.195     -0.253     -0.266     -0.259     -0.209     -0.125     -0.186     -0.202     -0.251     -0.231     -0.276     -0.156     -0.171     -0.202     -0.271     -0.196     -0.166     -0.202     -0.269     -0.242     -0.299
   -34.250     -0.165     -0.076     -0.180     -0.231     -0.203     -0.258     -0.138     -0.200     -0.154     -0.174     -0.238     -0.193     -0.191     -0.157     -0.213     -0.228     -0.216     -0.236     -0.328     -0.263     -0.187     -0.330
   -34.000     -0.292     -0.155     -0.134     -0.171     -0.199     -0.167     -0.161     -0.183     -0.138     -0.135     -0.241     -0.193     -0.237     -0.245     -0.229     -0.278     -0.211     -0.170     -0.340     -0.291     -0.231     -0.117
   -33.750     -0.060     -0.113     -0.144     -0.241     -0.206     -0.219     -0.127     -0.166     -0.336     -0.168     -0.254     -0.303     -0.277     -0.261     -0.243     -0.192     -0.235     -0.193     -0.293     -0.202     -0.189     -0.260
   -33.500     -0.183     -0.052     -0.204     -0.323     -0.249     -0.146     -0.220     -0.117     -0.145     -0.171     -0.345     -0.254     -0.199     -0.258     -0.271     -0.233     -0.206     -0.243     -0.164     -0.201     -0.249     -0.131
   -33.250      0.030     -0.029     -0.179     -0.218     -0.145     -0.201     -0.151     -0.149     -0.117     -0.161     -0.303     -0.187     -0.260     -0.214     -0.309     -0.256     -0.190     -0.186     -0.176     -0.231     -0.258     -0.284
   -33.000     -0.093     -0.160     -0.224     -0.137     -0.187     -0.183     -0.292     -0.191     -0.252     -0.205     -0.151     -0.248     -0.205     -0.262     -0.249     -0.231     -0.200     -0.342     -0.195     -0.225     -0.237     -0.308
   -32.750     -0.153     -0.165     -0.090     -0.133     -0.197     -0.222     -0.205     -0.218     -0.357     -0.190     -0.249     -0.195     -0.254     -0.262     -0.253     -0.135     -0.215     -0.247     -0.163     -0.211     -0.269     -0.266
   -32.500     -0.167     -0.193     -0.158     -0.157     -0.173     -0.247     -0.106     -0.211     -0.188     -0.115     -0.223     -0.195     -0.203     -0.258     -0.235     -0.266     -0.298     -0.197     -0.167     -0.211     -0.255     -0.316
   -32.250     -0.093     -0.107     -0.153     -0.103     -0.074     -0.220     -0.203     -0.143     -0.176     -0.138     -0.172     -0.162     -0.205     -0.282     -0.194     -0.201     -0.227     -0.276     -0.197     -0.174     -0.304     -0.372
   -32.000     -0.117     -0.183     -0.144     -0.199     -0.261     -0.083     -0.195     -0.198     -0.167     -0.165     -0.141     -0.240     -0.192     -0.179     -0.254     -0.280     -0.141     -0.192     -0.239     -0.288     -0.280     -0.155
   -31.750     -0.007     -0.175     -0.044     -0.168     -0.136     -0.220     -0.224     -0.205     -0.137     -0.233     -0.211     -0.185     -0.199     -0.256     -0.143     -0.246     -0.197     -0.156     -0.179     -0.284     -0.191     -0.268
   -31.500     -0.219     -0.179     -0.174     -0.167     -0.087     -0.219     -0.203     -0.159     -0.227     -0.311     -0.211     -0.229     -0.203     -0.135     -0.213     -0.239     -0.205     -0.220     -0.198     -0.290     -0.200     -0.274
   -31.250     -0.064     -0.059     -0.113     -0.143     -0.228     -0.179     -0.235     -0.216     -0.236     -0.173     -0.160     -0.204     -0.169     -0.151     -0.158     -0.169     -0.177     -0.237     -0.250     -0.307     -0.258     -0.268
   -31.000     -0.180     -0.132     -0.183     -0.163     -0.303     -0.236     -0.227     -0.183     -0.198     -0.183     -0.161     -0.125     -0.252     -0.188     -0.166     -0.233     -0.179     -0.285     -0.260     -0.250     -0.277     -0.206
   -30.750     -0.042     -0.052     -0.088     -0.229     -0.104     -0.146     -0.133     -0.241     -0.008     -0.194     -0.243     -0.151     -0.201     -0.201     -0.153     -0.147     -0.248     -0.273     -0.244     -0.175     -0.167     -0.168
   -30.500     -0.063     -0.064     -0.114     -0.198     -0.203     -0.191     -0.195     -0.064     -0.154     -0.231     -0.161     -0.361     -0.210     -0.198     -0.226     -0.281     -0.251     -0.241     -0.226     -0.230     -0.231     -0.266
   -30.250     -0.069     -0.138     -0.083     -0.085     -0.140     -0.268     -0.265     -0.231     -0.028     -0.190     -0.151     -0.254     -0.227     -0.158     -0.240     -0.237     -0.258     -0.187     -0.259     -0.210     -0.212     -0.171
   -30.000     -0.120     -0.134     -0.224     -0.176     -0.136     -0.230     -0.209     -0.172     -0.134     -0.171     -0.165     -0.193     -0.270     -0.227     -0.229     -0.248     -0.211     -0.210     -0.253     -0.267     -0.154     -0.205
   -29.750     -0.253     -0.123     -0.265     -0.269     -0.089     -0.180     -0.124     -0.201     -0.221     -0.229     -0.143     -0.349     -0.155     -0.245     -0.176     -0.258     -0.140     -0.245     -0.168     -0.229     -0.201     -0.175
   -29.500     -0.019     -0.095     -0.187     -0.172     -0.096     -0.210     -0.099     -0.223     -0.150     -0.188     -0.239     -0.201     -0.306     -0.234     -0.218     -0.277     -0.242     -0.240     -0.242     -0.240     -0.237     -0.255
   -29.250      0.012     -0.127     -0.178     -0.157     -0.157     -0.264     -0.126     -0.214     -0.113     -0.149     -0.183     -0.109     -0.194     -0.210     -0.248     -0.173     -0.282     -0.210     -0.211     -0.229     -0.198      0.008
   -29.000     -0.097     -0.201     -0.242     -0.142     -0.150     -0.240     -0.050     -0.244     -0.146     -0.244     -0.123     -0.110     -0.277     -0.223     -0.280     -0.238     -0.297     -0.238     -0.158     -0.266     -0.225     -0.369
   -28.750     -0.209     -0.205     -0.105     -0.056     -0.091     -0.131     -0.172     -0.211     -0.144     -0.212     -0.211     -0.170     -0.231     -0.176     -0.225     -0.173     -0.210     -0.178     -0.247     -0.196     -0.198     -0.333
   -28.500     -0.172     -0.209     -0.203     -0.084     -0.127     -0.150     -0.222     -0.232     -0.224     -0.221     -0.192     -0.227     -0.189     -0.107     -0.227     -0.249     -0.264     -0.208     -0.215     -0.217     -0.106     -0.278
   -28.250     -0.124     -0.011     -0.100     -0.143     -0.156     -0.166     -0.144     -0.186     -0.263     -0.142     -0.184     -0.191     -0.242     -0.194     -0.201     -0.214     -0.162     -0.216     -0.221     -0.278     -0.302     -0.209
   -28.000     -0.143     -0.083     -0.193     -0.111     -0.283     -0.173     -0.102     -0.140     -0.163     -0.223     -0.210     -0.240     -0.291     -0.234     -0.199     -0.141     -0.172     -0.229     -0.274     -0.186     -0.130     -0.130
   -27.750     -0.117     -0.167     -0.188     -0.203     -0.096     -0.137     -0.193     -0.147     -0.223     -0.168     -0.200     -0.265     -0.174     -0.210     -0.190     -0.176     -0.243     -0.220     -0.233     -0.240     -0.289     -0.346
   -27.500     -0.133     -0.144     -0.218     -0.141     -0.152     -0.182     -0.235     -0.159     -0.175     -0.174     -0.231     -0.150     -0.277     -0.266     -0.176     -0.197     -0.231     -0.199     -0.195     -0.255     -0.248     -0.216
   -27.250     -0.194     -0.120     -0.223     -0.130     -0.164     -0.109     -0.278     -0.209     -0.141     -0.281     -0.212     -0.242     -0.259     -0.270     -0.248     -0.162     -0.187     -0.167     -0.228     -0.233     -0.106     -0.267
   -27.000     -0.262     -0.221     -0.256     -0.174     -0.150     -0.204     -0.212     -0.096     -0.217     -0.229     -0.203     -0.165     -0.222     -0.153     -0.201     -0.244     -0.195     -0.263     -0.255     -0.229     -0.089     -0.271
   -26.750     -0.229     -0.148     -0.165     -0.305     -0.143     -0.105     -0.058     -0.173     -0.189     -0.163     -0.175     -0.173     -0.300     -0.286     -0.233     -0.239     -0.239     -0.204     -0.239     -0.191     -0.313     -0.314
   -26.500     -0.181     -0.139     -0.211     -0.195     -0.143     -0.165     -0.268     -0.090     -0.143     -0.195     -0.185     -0.220     -0.149     -0.203     -0.179     -0.194     -0.182     -0.174     -0.216     -0.179     -0.226     -0.032
   -26.250     -0.162     -0.244     -0.163     -0.115     -0.220     -0.208     -0.144     -0.039     -0.242     -0.141     -0.129     -0.129     -0.266     -0.241     -0.215     -0.214     -0.231     -0.247     -0.241     -0.208     -0.237     -0.306
   -26.000     -0.254     -0.108     -0.151     -0.145     -0.152     -0.229     -0.208     -0.161     -0.210     -0.179     -0.210     -0.181     -0.276     -0.203     -0.192     -0.211     -0.211     -0.266     -0.245     -0.247     -0.342     -0.206
   -25.750     -0.228     -0.139     -0.075     -0.303     -0.208     -0.180     -0.235     -0.178     -0.148     -0.220     -0.263     -0.262     -0.306     -0.153     -0.220     -0.208     -0.170     -0.190     -0.201     -0.109     -0.225     -0.308
   -25.500     -0.021     -0.252     -0.254     -0.514     -0.146     -0.204     -0.213     -0.254     -0.182     -0.169     -0.163     -0.211     -0.170     -0.114     -0.180     -0.212     -0.196     -0.181     -0.183     -0.284     -0.293     -0.117
   -25.250     -0.147     -0.136     -0.165     -0.154     -0.241     -0.268     -0.208     -0.160     -0.221     -0.174     -0.164     -0.107     -0.241     -0.186     -0.171     -0.239     -0.194     -0.220     -0.254     -0.216     -0.284     -0.448
   -25.000     -0.165     -0.163     -0.058     -0.020     -0.208     -0.223     -0.140     -0.274     -0.193     -0.168     -0.229     -0.299     -0.260     -0.205     -0.187     -0.216     -0.166     -0.249     -0.276     -0.271     -0.233     -0.339
   -24.750     -0.117     -0.254     -0.112     -0.181     -0.228     -0.134     -0.125     -0.204     -0.211     -0.224     -0.247     -0.204     -0.231     -0.176     -0.252     -0.219     -0.154     -0.239     -0.225     -0.284     -0.270     -0.232
   -24.500     -0.142     -0.235     -0.125     -0.163     -0.164     -0.229     -0.167     -0.211     -0.208     -0.151     -0.274     -0.211     -0.203     -0.196     -0.297     -0.157     -0.171     -0.184     -0.192     -0.242     -0.259     -0.136
   -24.250     -0.131     -0.137     -0.139     -0.160     -0.204     -0.146     -0.177     -0.123     -0.204     -0.188     -0.240     -0.180     -0.223     -0.167     -0.214     -0.280     -0.176     -0.174     -0.198     -0.328     -0.257      0.091
   -24.000     -0.230     -0.094     -0.177     -0.170     -0.206     -0.153     -0.094     -0.055     -0.194     -0.197     -0.179     -0.184     -0.193     -0.177     -0.190     -0.232     -0.180     -0.249     -0.221     -0.287     -0.245     -0.259
   -23.750     -0.199     -0.135     -0.195     -0.220     -0.199     -0.141     -0.200     -0.155     -0.217     -0.234     -0.184     -0.229     -0.188     -0.182     -0.219     -0.176     -0.207     -0.190     -0.189     -0.263     -0.176     -0.040
   -23.500     -0.029     -0.133     -0.124     -0.073     -0.204     -0.131     -0.250     -0.225     -0.146     -0.164     -0.195     -0.129     -0.176     -0.218     -0.220     -0.259     -0.215     -0.246     -0.252     -0.360     -0.146     -0.286
   -23.250     -0.130     -0.150     -0.114     -0.266     -0.211     -0.186     -0.196     -0.208     -0.054     -0.241     -0.118     -0.152     -0.249     -0.189     -0.222     -0.208     -0.135     -0.171     -0.202     -0.289     -0.272     -0.287
   -23.000     -0.332     -0.073     -0.283     -0.068     -0.256     -0.214     -0.155     -0.168     -0.190     -0.240     -0.257     -0.147     -0.254     -0.193     -0.211     -0.256     -0.204     -0.232     -0.242     -0.228     -0.234     -0.115
   -22.750     -0.048     -0.139     -0.196     -0.091     -0.181     -0.235     -0.146     -0.174     -0.137     -0.235     -0.136     -0.135     -0.239     -0.184     -0.134     -0.266     -0.218     -0.185     -0.225     -0.267     -0.158     -0.370
   -22.500     -0.266     -0.123     -0.181     -0.179     -0.222     -0.212     -0.098     -0.212     -0.132     -0.213     -0.167     -0.161     -0.228     -0.202     -0.175     -0.293     -0.170     -0.238     -0.211     -0.231     -0.311     -0.503
   -22.250     -0.266     -0.170     -0.181     -0.139     -0.147     -0.246     -0.163     -0.251     -0.169     -0.167     -0.106     -0.108     -0.172     -0.275     -0.249     -0.254     -0.253     -0.178     -0.272     -0.248     -0.184     -0.357
   -22.000     -0.109     -0.130     -0.194     -0.176     -0.238     -0.163     -0.168     -0.293     -0.249     -0.171     -0.237     -0.157     -0.299     -0.218     -0.209     -0.265     -0.196     -0.212     -0.199     -0.125     -0.245     -0.477
   -21.750     -0.039     -0.208     -0.121     -0.157     -0.187     -0.189     -0.133     -0.234     -0.218     -0.221     -0.138     -0.228     -0.202     -0.173     -0.251     -0.244     -0.222     -0.181     -0.186     -0.195     -0.188     -0.172
   -21.500     -0.133     -0.198     -0.129     -0.024     -0.188     -0.204     -0.258     -0.111     -0.214     -0.156     -0.217     -0.184     -0.206     -0.198     -0.258     -0.212     -0.185     -0.222     -0.288     -0.192     -0.237     -0.153
   -21.250     -0.090     -0.137     -0.199     -0.240     -0.151     -0.201     -0.170     -0.119     -0.181     -0.212     -0.175     -0.199     -0.260     -0.234     -0.198     -0.201     -0.232     -0.243     -0.250     -0.310     -0.167     -0.398
   -21.000     -0.183     -0.232     -0.092     -0.190     -0.112     -0.176     -0.133     -0.159     -0.216     -0.298     -0.184     -0.166     -0.277     -0.241     -0.166     -0.161     -0.146     -0.227     -0.180     -0.383     -0.277     -0.319
   -20.750     -0.250     -0.164     -0.159     -0.184     -0.140      1.991     -0.097     -0.111      0.053      2.245     -0.240     -0.008     -0.243     -0.221     -0.257     -0.208     -0.193     -0.227     -0.237     -0.234     -0.254     -0.146
   -20.500     -0.164     -0.080     -0.193     -0.199     -0.255     -0.237     -0.116     -0.115     -0.153     -0.053     -0.146     -0.208     -0.302     -0.230     -0.180     -0.181     -0.274     -0.213     -0.260     -0.201     -0.271     -0.226
   -20.250     -0.038     -0.098     -0.141     -0.263     -0.056     -0.214     -0.198     -0.239     -0.154     -0.213     -0.169     -0.253     -0.174     -0.198     -0.183     -0.221     -0.233     -0.193     -0.194     -0.257     -0.221      0.005
   -20.000     -0.178     -0.134     -0.169     -0.148     -0.244     -0.150     -0.113     -0.200     -0.159     -0.176     -0.172     -0.236     -0.172     -0.266     -0.210     -0.227     -0.237     -0.200     -0.224     -0.269     -0.236     -0.043
   -19.750     -0.101     -0.264     -0.154     -0.153     -0.189     -0.205     -0.140     -0.218     -0.181     -0.157     -0.176     -0.236     -0.236     -0.166     -0.168     -0.180     -0.219     -0.195     -0.263     -0.133     -0.286     -0.334
   -19.500     -0.136     -0.139     -0.257     -0.281     -0.212     -0.147     -0.190     -0.238     -0.242     -0.281     -0.197     -0.193     -0.244     -0.256     -0.213     -0.224     -0.209     -0.255     -0.260     -0.193     -0.357     -0.092
   -19.250     -0.159     -0.068     -0.198     -0.138     -0.182     -0.086     -0.123     -0.255     -0.264     -0.146     -0.187     -0.166     -0.208     -0.141     -0.211     -0.174     -0.221     -0.252     -0.237     -0.210     -0.302     -0.066
   -19.000     -0.138     -0.119     -0.278     -0.091     -0.206     -0.166     -0.151     -0.182     -0.163     -0.191     -0.167     -0.126     -0.250     -0.242     -0.186     -0.191     -0.188     -0.234     -0.224     -0.102     -0.262     -0.214
   -18.750     -0.214     -0.138     -0.178     -0.148     -0.120     -0.077     -0.187     -0.223     -0.227     -0.254     -0.129     -0.208     -0.158     -0.217     -0.223     -0.230     -0.201     -0.263     -0.226     -0.315     -0.227     -0.163
   -18.500     -0.147     -0.109     -0.116     -0.063     -0.147     -0.236     -0.123     -0.130     -0.175     -0.142     -0.199     -0.177     -0.205     -0.227     -0.240     -0.198     -0.211     -0.222     -0.229     -0.233     -0.296     -0.106
   -18.250     -0.254     -0.167     -0.201     -0.153     -0.247     -0.156     -0.154     -0.217     -0.052     -0.174     -0.265     -0.249     -0.195     -0.197     -0.217     -0.217     -0.156     -0.210     -0.236     -0.268     -0.192      0.016
   -18.000     -0.065     -0.196     -0.180     -0.246     -0.119     -0.140     -0.162     -0.119     -0.164     -0.073     -0.147     -0.175     -0.209     -0.208     -0.200     -0.226     -0.215     -0.149     -0.329     -0.218     -0.262     -0.177
   -17.750     -0.252     -0.221     -0.091     -0.256     -0.215     -0.157     -0.283     -0.161     -0.190     -0.176     -0.154     -0.152     -0.225     -0.231     -0.269     -0.182     -0.173     -0.206     -0.296     -0.216     -0.296     -0.141
   -17.500     -0.070     -0.187     -0.201     -0.128     -0.166     -0.202     -0.147     -0.169     -0.358     -0.214     -0.240     -0.180     -0.247     -0.223     -0.238     -0.177     -0.133     -0.246     -0.277     -0.147     -0.250     -0.327
   -17.250     -0.202     -0.187     -0.216     -0.175     -0.211     -0.159     -0.199     -0.103     -0.160     -0.197     -0.161     -0.071     -0.198     -0.219     -0.186     -0.127     -0.218     -0.240     -0.214     -0.269     -0.219     -0.430
   -17.000     -0.019     -0.103     -0.125     -0.118     -0.161     -0.232     -0.211     -0.180     -0.100     -0.177     -0.028     -0.193     -0.212     -0.137     -0.207     -0.165     -0.144     -0.205     -0.239     -0.179     -0.119     -0.283
   -16.750     -0.038     -0.191     -0.127     -0.097     -0.158     -0.219     -0.248     -0.253     -0.163     -0.152     -0.108     -0.168     -0.213     -0.132     -0.135     -0.233     -0.199     -0.189     -0.168     -0.237     -0.284     -0.315
   -16.500     -0.157     -0.198     -0.129     -0.115     -0.108     -0.117     -0.146     -0.138     -0.126     -0.178     -0.187     -0.138     -0.145     -0.153     -0.259     -0.165     -0.182     -0.133     -0.122     -0.249      0.027     -0.114
   -16.250     -0.089     -0.151     -0.060     -0.139     -0.149     -0.120     -0.139     -0.150     -0.068     -0.128     -0.165     -0.083     -0.096     -0.204     -0.103     -0.120     -0.098     -0.127     -0.180     -0.161     -0.266     -0.209
   -16.000     -0.194     -0.089     -0.101     -0.216     -0.067     -0.077     -0.115     -0.091     -0.090     -0.031     -0.062     -0.183     -0.135     -0.113     -0.106     -0.125     -0.097     -0.166     -0.177     -0.125     -0.278     -0.060
   -15.750     -0.021     -0.001     -0.048     -0.144     -0.122     -0.127     -0.077     -0.092     -0.036     -0.096     -0.102     -0.116     -0.051     -0.138     -0.118     -0.140     -0.155     -0.106     -0.147     -0.067     -0.117     -0.138
   -15.500     -0.040     -0.134     -0.056     -0.114     -0.087     -0.110     -0.130     -0.075     -0.071     -0.098     -0.023     -0.031     -0.103     -0.111     -0.090     -0.115     -0.095     -0.119     -0.106     -0.067      0.097     -0.039
   -15.250     -0.142     -0.067     -0.073     -0.080     -0.155      0.013     -0.124     -0.080      0.137     -0.035     -0.015     -0.096     -0.060     -0.066     -0.086     -0.119     -0.133     -0.090     -0.107     -0.138     -0.156     -0.109
   -15.000     -0.058     -0.048     -0.104     -0.010     -0.086     -0.095      0.022     -0.003     -0.083     -0.086     -0.057     -0.001     -0.107      0.002     -0.053     -0.067     -0.115     -0.042     -0.143     -0.107     -0.100     -0.058
   -14.750      0.054     -0.141     -0.112      0.013     -0.057     -0.021      0.017     -0.050     -0.054     -0.080     -0.064      0.005     -0.027     -0.063     -0.064     -0.048     -0.009     -0.064     -0.055     -0.060     -0.170     -0.058
   -14.500     -0.035      0.023      0.045     -0.071     -0.081     -0.016     -0.032      0.005     -0.052     -0.097     -0.068     -0.058     -0.090     -0.080     -0.071     -0.038     -0.094     -0.071     -0.070     -0.013     -0.222     -0.103
   -14.250     -0.025     -0.003     -0.007     -0.193     -0.022     -0.029     -0.015     -0.112     -0.112     -0.040     -0.064      0.168     -0.104     -0.052     -0.064     -0.040     -0.079     -0.099     -0.112     -0.119     -0.067     -0.046
   -14.000     -0.084     -0.130     -0.029     -0.068      0.035      0.028     -0.039     -0.018     -0.081     -0.027     -0.076     -0.033     -0.071     -0.092     -0.074     -0.027     -0.093     -0.048     -0.118     -0.066     -0.156     -0.059
   -13.750     -0.042     -0.097     -0.092     -0.151      0.036     -0.121      0.034      0.023     -0.016      0.028     -0.073     -0.131     -0.106     -0.089     -0.002     -0.010     -0.079     -0.041     -0.055     -0.066     -0.081     -0.115
   -13.500     -0.012      0.154      0.042     -0.197     -0.032     -0.062     -0.061     -0.023      0.074     -0.067     -0.106     -0.016     -0.062     -0.053     -0.085     -0.142     -0.031     -0.019     -0.096      0.023     -0.316     -0.179
   -13.250     -0.125      0.001     -0.152     -0.032     -0.025     -0.065     -0.154     -0.133     -0.043     -0.025     -0.097     -0.117     -0.072     -0.052     -0.106     -0.074      0.001     -0.100     -0.108      0.056     -0.360     -0.293
   -13.000      0.003     -0.057     -0.017     -0.124     -0.099     -0.096     -0.079     -0.056     -0.094     -0.022     -0.010     -0.057     -0.125     -0.092     -0.044     -0.129     -0.076     -0.092     -0.060     -0.187     -0.094      0.253
   -12.750     -0.101     -0.081     -0.068     -0.053     -0.020     -0.086     -0.022     -0.049     -0.053     -0.046      0.003     -0.083     -0.012     -0.024     -0.083     -0.070     -0.053     -0.076     -0.056     -0.157      0.070     -0.016
   -12.500     -0.074     -0.083     -0.041     -0.035     -0.037     -0.012     -0.052     -0.039     -0.003     -0.083     -0.140     -0.118     -0.075     -0.093     -0.036     -0.021     -0.048     -0.055     -0.054     -0.095     -0.107     -0.049
   -12.250      0.057     -0.196     -0.043     -0.098     -0.036     -0.063     -0.048     -0.015     -0.052     -0.081     -0.127     -0.063     -0.124     -0.116     -0.059     -0.142     -0.037     -0.079     -0.108     -0.107     -0.129     -0.046
   -12.000     -0.009      0.112     -0.030      0.035     -0.077     -0.036     -0.035     -0.003     -0.004     -0.016     -0.039     -0.231     -0.065     -0.030     -0.063     -0.078     -0.071     -0.070     -0.129     -0.197     -0.052     -0.036
   -11.750     -0.031     -0.018     -0.081     -0.001     -0.134     -0.020     -0.008     -0.090     -0.118      0.005     -0.038     -0.011     -0.088     -0.048     -0.032     -0.062     -0.042     -0.035     -0.108     -0.134     -0.092     -0.228
   -11.500      0.052      0.029      0.045     -0.000     -0.016     -0.037      0.051     -0.052      0.018     -0.053     -0.052     -0.036     -0.059     -0.053     -0.032      0.004     -0.032      0.021     -0.065      0.084     -0.371      0.010
   -11.250      0.005      0.009      0.006     -0.039     -0.089      0.010     -0.027     -0.039     -0.027     -0.037     -0.028      0.036     -0.027     -0.069     -0.041     -0.027     -0.003     -0.023     -0.050      0.021      0.203      0.079
   -11.000      0.042     -0.037     -0.121      0.007      0.052      0.045      0.056     -0.048      0.008     -0.025     -0.027     -0.032     -0.003     -0.067     -0.024     -0.038     -0.021     -0.021      0.015     -0.072      0.165     -0.077
   -10.750     -0.052      0.027      0.008      0.061     -0.068     -0.052      0.064      0.020      0.089     -0.079      0.044     -0.024      0.007     -0.067     -0.004     -0.081     -0.025     -0.108     -0.079     -0.014     -0.037      0.051
   -10.500     -0.124     -0.026      0.038     -0.104     -0.022     -0.020      0.108     -0.030     -0.049     -0.069      0.058     -0.024     -0.029     -0.009      0.022      0.041     -0.109      0.017     -0.040     -0.003     -0.103     -0.076
   -10.250     -0.129     -0.024     -0.058     -0.005     -0.049     -0.046     -0.031     -0.045      0.035     -0.070     -0.024      0.001     -0.083      0.040     -0.013      0.018     -0.010     -0.021      0.024      0.099      0.080      0.097
   -10.000     -0.040      0.040      0.043     -0.061      0.001     -0.004     -0.052      0.027      0.026     -0.022     -0.032     -0.039     -0.057     -0.027      0.010      0.051      0.039     -0.081      0.008     -0.042     -0.049      0.093
    -9.750     -0.007     -0.078     -0.003     -0.141     -0.026      0.020      0.043      0.077      0.117      0.022      0.073     -0.074     -0.048     -0.030      0.046      0.008      0.051     -0.006     -0.037      0.008      0.047     -0.273
    -9.500      0.004      0.027      0.101     -0.018      0.031      0.026     -0.022     -0.046     -0.024     -0.008      0.039     -0.019     -0.005     -0.041     -0.031     -0.012     -0.049     -0.020     -0.044     -0.060     -0.046     -0.182
    -9.250     -0.151      0.058      0.011      0.014      0.026      0.022     -0.057      0.057      0.129     -0.028      0.046      0.072     -0.035      0.032     -0.047     -0.035     -0.025      0.005     -0.069      0.025      0.190      0.231
    -9.000     -0.008     -0.050      0.104      0.009     -0.072      0.002      0.024      0.009      0.022     -0.027      0.022     -0.031      0.049     -0.018     -0.009     -0.030     -0.038     -0.060     -0.027     -0.012     -0.072     -0.127
    -8.750     -0.050     -0.024      0.043     -0.099      0.004     -0.076     -0.034     -0.019     -0.043      0.040      0.038      0.018      0.016     -0.017      0.007      0.022     -0.059      0.019      0.003     -0.003      0.115     -0.126
    -8.500      0.000     -0.036      0.021      0.099     -0.057     -0.059     -0.151     -0.055      0.041      0.055      0.045      0.050     -0.056     -0.007     -0.067     -0.050      0.011     -0.036      0.041     -0.132     -0.054     -0.227
    -8.250      0.050      0.059      0.030      0.055     -0.074      0.039      0.064     -0.083      0.009      0.069     -0.042      0.050     -0.015     -0.022      0.032      0.025     -0.019     -0.008     -0.037     -0.090     -0.023     -0.238
    -8.000      0.073     -0.097     -0.145      0.059      0.028     -0.056     -0.044     -0.060      0.057      0.005     -0.042      0.138     -0.031     -0.042      0.002     -0.033     -0.017      0.023      0.022     -0.012      0.021      0.086
    -7.750      0.018     -0.061     -0.026      0.036      0.007     -0.067      0.019     -0.015      0.038     -0.037     -0.017     -0.039     -0.000      0.043      0.034      0.063      0.037      0.030      0.085     -0.025      0.028      0.090
    -7.500      0.076      0.017     -0.017     -0.005      0.015      0.011      0.035     -0.062      0.031     -0.019      0.048      0.046     -0.002      0.003      0.053      0.050     -0.012      0.046      0.024      0.063     -0.002     -0.066
    -7.250      0.021     -0.047      0.058     -0.065     -0.008     -0.041     -0.026     -0.010      0.014     -0.019     -0.009      0.082      0.047      0.027     -0.021     -0.039     -0.031     -0.029      0.021      0.077     -0.082      0.008
    -7.000     -0.035      0.124      0.059     -0.108     -0.002      0.009     -0.004      0.065      0.000     -0.010     -0.043     -0.060     -0.030      0.030      0.005      0.076      0.014     -0.038      0.023      0.041     -0.007     -0.050
    -6.750      0.013      0.014     -0.014      0.038      0.018      0.021     -0.005     -0.012      0.062      0.009     -0.001      0.126      0.002      0.039      0.058      0.012     -0.010      0.023      0.026     -0.091      0.031     -0.048
    -6.500      0.053      0.006      0.045     -0.045      0.013     -0.001      0.005     -0.021      0.067      0.002     -0.020     -0.179     -0.023     -0.037     -0.008      0.056      0.046      0.027      0.044     -0.012      0.008      0.095
    -6.250      0.083      0.024     -0.087      0.002      0.079      0.016      0.021      0.086     -0.141     -0.036      0.095     -0.001      0.093     -0.008      0.001     -0.084      0.016     -0.022      0.026      0.059     -0.013      0.168
    -6.000     -0.010     -0.047     -0.040     -0.038      0.071      0.064      0.007      0.024     -0.061     -0.010      0.106     -0.025     -0.016     -0.017      0.019      0.019      0.001      0.035     -0.035     -0.054     -0.086      0.065
    -5.750      0.029     -0.037     -0.006      0.072      0.039      0.011     -0.015      0.011      0.002     -0.055     -0.036      0.004      0.040      0.030      0.013      0.027     -0.036     -0.023     -0.057     -0.018     -0.055     -0.015
    -5.500      0.024      0.072      0.021     -0.022     -0.079      0.108      0.037      0.043      0.020     -0.033      0.053     -0.045      0.060      0.013      0.027     -0.035      0.053      0.025     -0.003     -0.004      0.000      0.008
    -5.250     -0.027      0.042     -0.048     -0.032     -0.123     -0.134      0.029      0.114     -0.005      0.073     -0.112     -0.043      0.029     -0.017     -0.067      0.024      0.009      0.010     -0.016     -0.089      0.055      0.088
    -5.000      0.029     -0.046      0.089      0.024      0.078     -0.028      0.046     -0.012     -0.055      0.043      0.018     -0.129      0.045      0.072      0.041      0.108     -0.023      0.032     -0.012      0.034      0.176      0.030
    -4.750     -0.072      0.040     -0.025     -0.023      0.081     -0.004     -0.042     -0.087     -0.016     -0.111     -0.041     -0.128     -0.040     -0.012      0.016      0.056      0.008      0.071      0.017      0.071      0.023      0.034
    -4.500     -0.040      0.095     -0.003      0.017      0.023      0.034     -0.006      0.051     -0.078     -0.051      0.054      0.025     -0.005      0.051      0.003      0.022      0.004      0.028     -0.043      0.106      0.140     -0.044
    -4.250      0.148     -0.001      0.028     -0.002     -0.035      0.023      0.025      0.080      0.049      0.011      0.008      0.019     -0.041     -0.033      0.020     -0.046     -0.010      0.035      0.062     -0.038     -0.029     -0.026
    -4.000     -0.110      0.030     -0.076     -0.089     -0.011     -0.018      0.017      0.076     -0.035      0.029      0.039      0.036     -0.012     -0.031      0.110      0.019      0.025      0.020     -0.041      0.100     -0.029      0.044
    -3.750     -0.024      0.012     -0.036     -0.078      0.042     -0.002     -0.057      0.012      0.002      0.041     -0.010      0.035      0.065      0.028     -0.059      0.034      0.028     -0.008     -0.013     -0.107      0.011     -0.127
    -3.500      0.069     -0.013     -0.010      0.056      0.067      0.017      0.152      0.021     -0.026      0.034      0.006     -0.013     -0.024     -0.038      0.043     -0.045      0.023      0.045      0.074     -0.022      0.048     -0.128
    -3.250      0.011      0.110      0.024     -0.036      0.000      0.003      0.011      0.018      0.049      0.020      0.008      0.077      0.065      0.054      0.019      0.117      0.015      0.009      0.011      0.050     -0.106      0.072
    -3.000     -0.042     -0.149      0.021      0.028     -0.164     -0.059      0.017     -0.006      0.059      0.058     -0.010     -0.024      0.007     -0.012      0.095     -0.051      0.036     -0.008     -0.015      0.109      0.127     -0.001
    -2.750      0.047      0.051      0.053     -0.005      0.013      0.064      0.035      0.082      0.102      0.082      0.057      0.041     -0.014     -0.030      0.019     -0.077      0.053     -0.044     -0.010      0.011     -0.082     -0.001
    -2.500     -0.057      0.040     -0.030     -0.041      0.042     -0.054      0.106     -0.018     -0.086      0.055     -0.003      0.037     -0.009      0.039      0.025      0.018     -0.030     -0.027     -0.052      0.062      0.065      0.022
    -2.250      0.029     -0.022     -0.018      0.075     -0.026      0.047     -0.004     -0.021     -0.061      0.011     -0.051     -0.005     -0.030     -0.013      0.008     -0.025      0.063      0.009      0.016      0.023      0.092      0.154
    -2.000      0.018     -0.036     -0.002      0.038      0.006     -0.023     -0.016     -0.049      0.071     -0.059     -0.027     -0.032      0.120      0.053     -0.015      0.029      0.026      0.001      0.075      0.164     -0.114      0.279
    -1.750     -0.038     -0.029     -0.003      0.004      0.038      0.023      0.020     -0.048     -0.070     -0.006      0.021     -0.015      0.006     -0.001     -0.004      0.051     -0.025     -0.017     -0.006      0.040     -0.059      0.038
    -1.500     -0.011     -0.074      0.038     -0.058     -0.058     -0.043      0.004     -0.054      0.065     -0.006     -0.160     -0.009     -0.128      0.003      0.038      0.005      0.048      0.017      0.032      0.123     -0.183      0.004
    -1.250      0.095      0.029     -0.093      0.026      0.077      0.035     -0.064      0.027     -0.083     -0.017     -0.042     -0.074     -0.029      0.041     -0.055      0.023      0.008      0.017     -0.010     -0.051     -0.014      0.065
    -1.000     -0.054     -0.048      0.017      0.073      0.091      0.032      0.012      0.058     -0.016      0.038      0.026      0.021      0.046      0.008     -0.044     -0.002     -0.031      0.036     -0.011      0.044      0.097      0.085
    -0.750     -0.037      0.023     -0.091      0.015     -0.030      0.035     -0.030     -0.036      0.005     -0.086      0.082     -0.018     -0.016     -0.039      0.025      0.080      0.017      0.013     -0.024     -0.008      0.075     -0.004
    -0.500     -0.046      0.070      0.028      0.001     -0.149     -0.001     -0.106      0.003      0.003      0.073     -0.007      0.018      0.028     -0.015      0.031     -0.001      0.052      0.019      0.051      0.086      0.074     -0.109
    -0.250     -0.023     -0.091      0.011     -0.024      0.052      0.038     -0.012     -0.046     -0.018     -0.031     -0.042      0.138      0.074      0.037     -0.013     -0.057      0.011     -0.038      0.016      0.022     -0.038      0.079
     0.000     -0.074     -0.051      0.000     -0.002     -0.128     -0.103     -0.046     -0.158     -0.078     -0.122     -0.098     -0.145     -0.144     -0.151     -0.188     -0.193     -0.238     -0.216     -0.141     -0.230     -0.179     -0.142
     0.250      0.025      0.016     -0.027      0.049      0.101      0.090      0.055      0.000      0.129      0.068      0.002     -0.000     -0.086      0.003     -0.116     -0.128     -0.165     -0.196     -0.170     -0.255     -0.105     -0.085
     0.500      0.432      0.429      0.584      0.564      0.507      0.509      0.502      0.445      0.458      0.520      0.479      0.392      0.368      0.352      0.368      0.278      0.298      0.212      0.100      0.414      0.121      0.005
     0.750      0.771      0.852      0.851      0.863      0.862      0.820      0.839      0.853      0.872      0.826      0.914      0.779      0.768      0.753      0.748      0.734      0.648      0.592      0.532      0.537      0.315      0.293
     1.000      1.037      1.049      1.104      1.107      1.189      1.213      1.084      1.141      1.091      1.140      1.157      1.058      1.033      1.028      0.979      1.014      0.908      0.884      0.872      0.897      0.770      0.550
     1.250      1.125      1.086      1.319      1.480      1.270      1.294      1.387      1.336      1.462      1.390      1.414      1.314      1.295      1.203      1.218      1.136      1.168      1.093      1.065      1.076      1.157      0.890
     1.500      1.212      1.281      1.415      1.420      1.560      1.391      1.514      1.447      1.540      1.525      1.414      1.420      1.309      1.424      1.374      1.350      1.310      1.293      1.268      1.262      1.242      0.987
     1.750      1.303      1.309      1.454      1.524      1.486      1.529      1.596      1.638      1.655      1.627      1.521      1.550      1.448      1.511      1.498      1.428      1.400      1.439      1.448      1.446      1.381      1.282
     2.000      1.413      1.406      1.472      1.672      1.615      1.608      1.664      1.594      1.650      1.673      1.676      1.697      1.586      1.573      1.541      1.588      1.547      1.480      1.517      1.564      1.462      1.357
     2.250      1.627      1.424      1.433      1.659      1.675      1.663      1.644      1.680      1.719      1.790      1.733      1.743      1.648      1.634      1.625      1.584      1.642      1.587      1.580      1.686      1.446      1.386
     2.500      1.459      1.336      1.610      1.620      1.720      1.792      1.768      1.665      1.767      1.803      1.776      1.779      1.636      1.696      1.717      1.752      1.663      1.640      1.651      1.794      1.580      1.548
     2.750      1.407      1.312      1.663      1.690      1.744      1.643      1.742      1.736      1.855      1.859      1.947      1.769      1.744      1.710      1.738      1.717      1.708      1.742      1.738      1.764      1.631      1.646
     3.000      1.452      1.403      1.609      1.655      1.686      1.687      1.767      1.656      1.721      1.750      1.847      1.832      1.725      1.753      1.806      1.809      1.734      1.688      1.773      1.737      1.713      1.660
     3.250      1.442      1.362      1.576      1.619      1.680      1.623      1.806      1.708      1.785      1.808      1.915      1.813      1.748      1.770      1.781      1.843      1.767      1.710      1.804      1.753      1.703      1.630
     3.500      1.483      1.352      1.550      1.570      1.701      1.636      1.768      1.691      1.808      1.766      1.870      1.657      1.688      1.706      1.759      1.800      1.713      1.702      1.791      1.752      1.737      1.725
     3.750      1.413      1.309      1.527      1.769      1.659      1.641      1.726      1.688      1.733      1.822      1.754      1.765      1.649      1.643      1.689      1.733      1.621      1.664      1.717      1.844      1.618      1.539
     4.000      1.252      1.305      1.464      1.587      1.600      1.655      1.579      1.572      1.653      1.789      1.633      1.695      1.699      1.714      1.619      1.718      1.657      1.623      1.656      1.745      1.671      1.543
     4.250      1.326      1.342      1.437      1.535      1.557      1.506      1.680      1.628      1.565      1.738      1.741      1.667      1.659      1.612      1.667      1.613      1.674      1.652      1.645      1.665      1.656      1.491
     4.500      1.241      1.230      1.337      1.391      1.470      1.520      1.631      1.551      1.624      1.617      1.708      1.660      1.582      1.618      1.594      1.599      1.689      1.606      1.629      1.632      1.666      1.499
     4.750      1.203      1.231      1.304      1.424      1.516      1.484      1.501      1.477      1.527      1.576      1.588      1.675      1.565      1.570      1.550      1.577      1.616      1.548      1.586      1.665      1.635      1.526
     5.000      1.167      1.243      1.263      1.458      1.364      1.461      1.467      1.413      1.565      1.389      1.543      1.561      1.463      1.507      1.504      1.577      1.528      1.539      1.582      1.657      1.670      1.599
     5.250      1.203      1.165      1.387      1.405      1.461      1.438      1.442      1.316      1.553      1.514      1.570      1.556      1.519      1.525      1.529      1.490      1.506      1.545      1.545      1.659      1.756      1.590
     5.500      1.222      1.252      1.371      1.316      1.446      1.451      1.467      1.419      1.450      1.466      1.535      1.563      1.465      1.460      1.520      1.531      1.440      1.492      1.513      1.519      1.697      1.488
     5.750      1.200      1.279      1.334      1.384      1.383      1.370      1.467      1.430      1.395      1.438      1.556      1.605      1.470      1.468      1.455      1.497      1.457      1.496      1.515      1.507      1.511      1.613
     6.000      1.174      1.208      1.287      1.344      1.435      1.511      1.411      1.486      1.612      1.530      1.470      1.612      1.550      1.493      1.522      1.440      1.457      1.480      1.591      1.638      1.469      1.578
     6.250      1.290      1.329      1.352      1.437      1.477      1.515      1.519      1.455      1.582      1.568      1.553      1.601      1.461      1.531      1.503      1.433      1.480      1.495      1.513      1.514      1.579      1.547
     6.500      1.316      1.371      1.394      1.375      1.529      1.432      1.521      1.560      1.501      1.668      1.592      1.569      1.422      1.538      1.531      1.511      1.426      1.478      1.521      1.633      1.475      1.460
     6.750      1.386      1.323      1.463      1.456      1.526      1.602      1.467      1.535      1.648      1.633      1.631      1.609      1.524      1.531      1.580      1.477      1.567      1.523      1.596      1.592      1.608      1.576
     7.000      1.354      1.348      1.432      1.492      1.522      1.648      1.578      1.536      1.667      1.603      1.601      1.630      1.511      1.491      1.519      1.528      1.503      1.561      1.528      1.607      1.456      1.638
     7.250      1.274      1.383      1.504      1.514      1.617      1.595      1.576      1.567      1.729      1.747      1.664      1.669      1.575      1.616      1.574      1.611      1.542      1.549      1.630      1.611      1.562      1.583
     7.500      1.368      1.379      1.375      1.668      1.613      1.649      1.628      1.624      1.722      1.706      1.543      1.669      1.604      1.641      1.562      1.604      1.577      1.594      1.572      1.692      1.767      1.364
     7.750      1.450      1.414      1.475      1.636      1.629      1.677      1.602      1.557      1.692      1.668      1.702      1.684      1.658      1.659      1.639      1.634      1.609      1.600      1.512      1.755      1.484      1.397
     8.000      1.338      1.323      1.515      1.611      1.579      1.743      1.640      1.670      1.790      1.764      1.736      1.787      1.654      1.627      1.718      1.655      1.615      1.698      1.677      1.725      1.680      1.493
     8.250      1.413      1.446      1.333      1.505      1.561      1.783      1.703      1.793      1.742      1.744      1.727      1.744      1.679      1.694      1.713      1.671      1.739      1.660      1.724      1.868      1.650      1.552
     8.500      1.316      1.282      1.530      1.622      1.680      1.607      1.715      1.602      1.731      1.752      1.843      1.734      1.697      1.690      1.708      1.787      1.652      1.680      1.714      1.909      1.728      1.549
     8.750      1.216      1.395      1.517      1.508      1.643      1.723      1.645      1.683      1.642      1.755      1.736      1.707      1.695      1.729      1.740      1.760      1.730      1.705      1.788      1.735      1.717      1.603
     9.000      1.378      1.279      1.480      1.681      1.587      1.637      1.630      1.631      1.701      1.787      1.828      1.745      1.809      1.636      1.723      1.699      1.699      1.819      1.710      1.835      1.635      1.659
     9.250      1.340      1.176      1.451      1.627      1.482      1.644      1.650      1.540      1.599      1.759      1.754      1.850      1.620      1.655      1.678      1.749      1.752      1.682      1.757      1.847      1.815      1.459
     9.500      1.263      1.408      1.356      1.623      1.663      1.527      1.546      1.579      1.784      1.790      1.803      1.751      1.679      1.608      1.718      1.761      1.758      1.768      1.824      1.969      1.769      1.609
     9.750      1.210      1.224      1.386      1.403      1.503      1.531      1.619      1.546      1.649      1.719      1.753      1.701      1.692      1.631      1.736      1.801      1.715      1.694      1.755      1.763      1.823      1.782
    10.000      1.224      1.249      1.374      1.512      1.544      1.542      1.556      1.597      1.627      1.736      1.723      1.733      1.593      1.645      1.722      1.723      1.737      1.796      1.830      1.568      1.881      1.631
    10.250      1.248      1.325      1.490      1.480      1.541      1.531      1.543      1.588      1.608      1.655      1.695      1.667      1.605      1.644      1.754      1.753      1.746      1.733      1.822      1.872      1.980      1.830
    10.500      1.298      1.254      1.482      1.378      1.511      1.453      1.568      1.566      1.672      1.659      1.723      1.635      1.574      1.619      1.700      1.755      1.785      1.742      1.714      1.850      1.900      1.934
    10.750      1.214      1.212      1.476      1.438      1.538      1.443      1.638      1.592      1.599      1.669      1.684      1.751      1.602      1.590      1.667      1.711      1.751      1.766      1.736      1.921      1.891      1.695
    11.000      1.238      1.278      1.389      1.346      1.448      1.488      1.504      1.492      1.628      1.631      1.703      1.692      1.629      1.649      1.641      1.678      1.720      1.681      1.792      1.916      1.975      1.799
    11.250      1.204      1.260      1.337      1.439      1.515      1.541      1.514      1.470      1.543      1.602      1.707      1.747      1.579      1.700      1.671      1.646      1.728      1.682      1.703      1.930      2.011      1.420
    11.500      1.324      1.362      1.414      1.471      1.529      1.473      1.469      1.531      1.670      1.629      1.680      1.721      1.628      1.608      1.694      1.622      1.704      1.683      1.771      1.859      1.851      1.940
    11.750      1.091      1.206      1.369      1.552      1.527      1.516      1.558      1.470      1.588      1.658      1.654      1.673      1.633      1.624      1.706      1.722      1.639      1.603      1.749      1.988      1.891      1.789
    12.000      1.189      1.352      1.415      1.563      1.587      1.551      1.462      1.531      1.674      1.628      1.670      1.705      1.630      1.541      1.701      1.705      1.716      1.632      1.771      1.875      1.976      1.815
    12.250      1.353      1.324      1.359      1.604      1.566      1.457      1.468      1.546      1.697      1.639      1.682      1.673      1.572      1.624      1.696      1.695      1.686      1.696      1.759      1.879      2.020      1.703
    12.500      1.368      1.400      1.531      1.626      1.562      1.566      1.563      1.574      1.626      1.742      1.710      1.670      1.600      1.678      1.713      1.683      1.682      1.697      1.691      1.883      1.965      1.915
    12.750      1.242      1.244      1.462      1.490      1.595      1.580      1.651      1.583      1.816      1.624      1.701      1.657      1.586      1.655      1.678      1.777      1.707      1.685      1.781      1.676      1.915      1.860
    13.000      1.325      1.213      1.558      1.509      1.652      1.562      1.581      1.592      1.732      1.669      1.746      1.667      1.679      1.770      1.716      1.724      1.740      1.764      1.828      1.813      1.892      1.636
    13.250      1.391      1.288      1.443      1.588      1.618      1.593      1.554      1.544      1.746      1.728      1.763      1.765      1.579      1.615      1.702      1.679      1.714      1.728      1.837      1.867      1.897      1.713
    13.500      1.442      1.309      1.446      1.604      1.512      1.558      1.559      1.466      1.724      1.749      1.714      1.697      1.671      1.669      1.671      1.725      1.722      1.707      1.715      1.843      1.818      1.789
    13.750      1.341      1.334      1.440      1.489      1.583      1.559      1.622      1.578      1.579      1.680      1.767      1.598      1.569      1.651      1.670      1.693      1.704      1.689      1.778      1.910      1.857      1.467
    14.000      1.287      1.344      1.407      1.480      1.618      1.558      1.596      1.565      1.675      1.704      1.567      1.690      1.575      1.636      1.647      1.722      1.706      1.729      1.760      1.763      1.809      1.632
    14.250      1.353      1.301      1.317      1.517      1.593      1.518      1.633      1.662      1.680      1.601      1.753      1.609      1.611      1.580      1.667      1.696      1.671      1.632      1.678      1.784      1.668      1.629
    14.500      1.260      1.261      1.322      1.459      1.558      1.526      1.398      1.607      1.548      1.605      1.723      1.711      1.583      1.733      1.701      1.726      1.649      1.459      1.787      1.878      1.686      1.624
    14.750      1.198      1.201      1.334      1.375      1.470      1.499      1.563      1.617      1.421      1.634      1.704      1.681      1.673      1.615      1.646      1.651      1.692      1.658      1.690      1.810      1.701      1.627
    15.000      1.145      1.174      1.463      1.515      1.483      1.461      1.612      1.544      1.660      1.735      1.664      1.634      1.544      1.647      1.553      1.678      1.704      1.604      1.732      1.728      1.710      1.662
    15.250      1.285      1.243      1.351      1.453      1.457      1.560      1.547      1.515      1.653      1.640      1.631      1.704      1.623      1.635      1.605      1.580      1.536      1.613      1.722      1.771      1.658      1.484
    15.500      1.147      1.216      1.422      1.478      1.493      1.537      1.543      1.587      1.651      1.593      1.681      1.696      1.595      1.627      1.538      1.644      1.633      1.591      1.662      1.721      1.671      1.587
    15.750      1.245      1.174      1.316      1.462      1.457      1.524      1.451      1.490      1.472      1.715      1.576      1.647      1.545      1.554      1.526      1.607      1.620      1.476      1.698      1.697      1.631      1.565
    16.000      1.182      1.263      1.311      1.426      1.513      1.482      1.549      1.486      1.517      1.580      1.605      1.663      1.458      1.525      1.587      1.608      1.585      1.633      1.721      1.816      1.586      1.396
    16.250      1.152      1.230      1.363      1.427      1.572      1.505      1.516      1.489      1.409      1.588      1.591      1.605      1.558      1.575      1.542      1.510      1.603      1.507      1.590      1.900      1.427      1.425
    16.500      1.321      1.256      1.297      1.459      1.441      1.526      1.484      1.429      1.533      1.503      1.638      1.583      1.529      1.498      1.523      1.647      1.552      1.466      1.670      1.679      1.687      1.260
    16.750      1.186      1.249      1.402      1.442      1.423      1.511      1.552      1.480      1.546      1.530      1.619      1.634      1.513      1.588      1.535      1.537      1.509      1.521      1.635      1.708      1.597      1.415
    17.000      1.356      1.297      1.435      1.425      1.557      1.476      1.470      1.480      1.598      1.587      1.614      1.620      1.497      1.494      1.498      1.602      1.574      1.527      1.519      1.707      1.545      1.299
    17.250      1.379      1.308      1.397      1.540      1.507      1.416      1.474      1.483      1.678      1.559      1.693      1.544      1.454      1.528      1.519      1.535      1.601      1.603      1.610      1.739      1.337      1.299
    17.500      1.252      1.176      1.456      1.468      1.501      1.416      1.444      1.525      1.627      1.512      1.645      1.655      1.479      1.470      1.541      1.546      1.481      1.523      1.583      1.543      1.586      1.272
    17.750      1.390      1.323      1.430      1.363      1.536      1.499      1.536      1.467      1.638      1.705      1.594      1.596      1.503      1.490      1.557      1.544      1.531      1.535      1.541      1.607      1.488      1.393
    18.000      1.386      1.297      1.448      1.446      1.441      1.528      1.390      1.457      1.639      1.606      1.643      1.559      1.556      1.584      1.500      1.549      1.499      1.632      1.545      1.648      1.415      1.422
    18.250      1.121      1.196      1.389      1.360      1.577      1.491      1.589      1.524      1.519      1.490      1.610      1.588      1.503      1.563      1.553      1.536      1.560      1.650      1.602      1.608      1.500      1.296
    18.500      1.308      1.183      1.462      1.357      1.553      1.608      1.483      1.478      1.561      1.528      1.578      1.636      1.440      1.521      1.545      1.558      1.475      1.595      1.592      1.553      1.554      1.153
    18.750      1.305      1.282      1.392      1.451      1.612      1.435      1.506      1.558      1.561      1.546      1.706      1.623      1.511      1.583      1.520      1.531      1.525      1.551      1.670      1.514      1.551      1.344
    19.000      1.066      1.137      1.410      1.415      1.560      1.572      1.556      1.569      1.537      1.641      1.478      1.760      1.489      1.554      1.505      1.573      1.561      1.551      1.548      1.681      1.501      1.324
    19.250      1.337      1.217      1.350      1.439      1.593      1.520      1.533      1.516      1.609      1.623      1.657      1.651      1.548      1.564      1.536      1.591      1.569      1.500      1.678      1.692      1.374      1.324
    19.500      1.182      1.229      1.401      1.506      1.537      1.574      1.670      1.549      1.614      1.588      1.648      1.655      1.598      1.546      1.591      1.610      1.536      1.565      1.557      1.661      1.530      1.387
    19.750      1.208      1.259      1.332      1.510      1.513      1.551      1.531      1.563      1.589      1.650      1.643      1.576      1.526      1.614      1.597      1.621      1.566      1.544      1.642      1.731      1.334      1.608
    20.000      1.138      1.254      1.340      1.652      1.583      1.573      1.544      1.565      1.527      1.616      1.687      1.568      1.586      1.537      1.586      1.598      1.631      1.614      1.550      1.705      1.501      1.331
    20.250      1.210      1.302      1.335      1.531      1.548      1.517      1.512      1.527      1.662      1.556      1.630      1.598      1.576      1.649      1.563      1.627      1.567      1.547      1.677      1.711      1.515      1.326
    20.500      1.191      1.232      1.331      1.473      1.445      1.557      1.560      1.514      1.576      1.641      1.666      1.619      1.641      1.568      1.643      1.566      1.617      1.606      1.641      1.757      1.590      1.424
    20.750      1.184      1.316      1.443      1.345      1.475      1.526      1.492      1.520      1.621      1.684      1.656      1.617      1.558      1.623      1.591      1.633      1.632      1.475      1.798      1.830      1.430      1.425
    21.000      1.066      1.249      1.427      1.446      1.451      1.476      1.543      1.601      1.662      1.593      1.692      1.705      1.601      1.616      1.543      1.588      1.618      1.521      1.612      1.823      1.658      1.419
    21.250      1.134      1.266      1.376      1.406      1.555      1.592      1.509      1.495      1.530      1.636      1.655      1.644      1.541      1.533      1.630      1.635      1.646      1.473      1.744      1.801      1.578      1.387
    21.500      1.248      1.235      1.293      1.409      1.508      1.484      1.540      1.442      1.551      1.596      1.687      1.663      1.546      1.550      1.590      1.678      1.655      1.581      1.649      1.802      1.717      1.598
    21.750      1.105      1.329      1.334      1.465      1.572      1.541      1.539      1.574      1.585      1.678      1.702      1.649      1.622      1.675      1.656      1.673      1.660      1.680      1.749      1.755      1.673      1.634
    22.000      1.204      1.235      1.300      1.471      1.483      1.524      1.511      1.496      1.751      1.644      1.656      1.640      1.616      1.554      1.671      1.724      1.682      1.712      1.764      1.786      1.722      1.679
    22.250      1.248      1.167      1.281      1.476      1.514      1.492      1.569      1.417      1.649      1.575      1.708      1.651      1.607      1.625      1.688      1.616      1.749      1.610      1.774      1.933      1.734      1.615
    22.500      1.194      1.270      1.330      1.370      1.564      1.509      1.602      1.596      1.560      1.543      1.732      1.683      1.568      1.556      1.673      1.709      1.681      1.692      1.815      1.878      1.695      1.614
    22.750      1.346      1.218      1.359      1.496      1.458      1.526      1.543      1.547      1.612      1.672      1.661      1.691      1.594      1.626      1.654      1.669      1.705      1.760      1.819      1.772      1.766      1.602
    23.000      1.385      1.174      1.317      1.412      1.560      1.583      1.650      1.522      1.552      1.623      1.692      1.618      1.601      1.652      1.667      1.701      1.724      1.713      1.894      2.014      1.861      1.688
    23.250      1.247      1.315      1.318      1.468      1.520      1.559      1.606      1.569      1.615      1.656      1.723      1.676      1.631      1.675      1.674      1.766      1.710      1.840      1.830      1.978      1.831      1.705
    23.500      1.324      1.247      1.378      1.535      1.509      1.598      1.593      1.613      1.585      1.637      1.735      1.693      1.731      1.616      1.695      1.705      1.737      1.694      1.903      1.921      1.845      1.657
    23.750      1.286      1.231      1.459      1.528      1.597      1.533      1.602      1.580      1.589      1.654      1.660      1.695      1.587      1.567      1.665      1.755      1.761      1.700      1.765      2.014      1.963      1.763
    24.000      1.236      1.145      1.378      1.580      1.460      1.601      1.551      1.537      1.672      1.658      1.743      1.705      1.638      1.597      1.673      1.727      1.675      1.840      1.892      2.001      1.940      1.638
    24.250      1.177      1.283      1.421      1.445      1.650      1.607      1.565      1.548      1.641      1.601      1.754      1.722      1.611      1.610      1.720      1.743      1.745      1.980      1.838      1.861      1.759      1.846
    24.500      1.288      1.337      1.319      1.521      1.541      1.508      1.577      1.432      1.589      1.611      1.734      1.768      1.628      1.574      1.670      1.690      1.722      1.871      1.873      1.916      1.894      1.855
    24.750      1.360      1.303      1.302      1.481      1.577      1.602      1.553      1.531      1.596      1.614      1.740      1.727      1.659      1.635      1.661      1.711      1.830      1.735      1.857      1.965      1.868      1.506
    25.000      1.283      1.309      1.405      1.435      1.497      1.509      1.556      1.575      1.652      1.659      1.773      1.678      1.634      1.617      1.659      1.733      1.716      1.774      1.831      1.974      1.921      1.835
    25.250      1.241      1.295      1.321      1.518      1.583      1.523      1.597      1.537      1.635      1.666      1.712      1.712      1.547      1.591      1.716      1.708      1.734      1.681      1.909      1.993      1.702      1.974
    25.500      1.224      1.263      1.370      1.347      1.507      1.457      1.536      1.576      1.646      1.674      1.656      1.792      1.568      1.711      1.739      1.713      1.774      1.708      1.900      1.923      2.038      1.639
    25.750      1.093      1.279      1.312      1.417      1.577      1.426      1.601      1.561      1.632      1.647      1.666      1.605      1.589      1.612      1.734      1.675      1.741      1.660      1.827      1.939      1.891      1.681
    26.000      1.155      1.112      1.335      1.469      1.446      1.508      1.541      1.567      1.427      1.584      1.644      1.650      1.628      1.597      1.718      1.725      1.718      1.651      1.806      1.938      1.825      1.677
    26.250      1.101      1.211      1.381      1.513      1.533      1.541      1.535      1.571      1.551      1.576      1.635      1.660      1.578      1.606      1.726      1.730      1.743      1.501      1.866      1.866      1.767      1.651
    26.500      1.184      1.252      1.325      1.539      1.517      1.481      1.566      1.517      1.647      1.547      1.706      1.647      1.678      1.611      1.655      1.765      1.662      1.560      1.759      1.923      1.819      1.596
    26.750      1.284      1.190      1.327      1.534      1.533      1.468      1.487      1.411      1.721      1.624      1.658      1.705      1.609      1.622      2.383      1.733      1.704      1.622      1.792      1.833      1.740      1.664
    27.000      1.249      1.217      1.333      1.567      1.476      1.581      1.401      1.491      1.577      1.654      1.609      1.622      1.612      1.579      1.720      1.672      1.660      1.694      1.805      1.890     -0.923      1.660
    27.250      1.204      1.217      1.406      1.432      1.447      1.569      1.547      1.495      1.592      1.624      1.639      1.660      1.620      1.616      1.712      1.704      1.716      1.899      1.777      1.847      1.820      1.594
    27.500      1.281      1.175      1.449      1.471      1.655      1.506      1.524      1.562      1.548      1.557      1.637      1.672      1.572      1.577      1.567      1.666      1.684      1.635      1.773      1.861      1.741      1.573
    27.750      1.173      1.208      1.293      1.415      1.348      1.508      1.596      1.528      1.528      1.602      1.653      1.618      1.509      1.614      1.593      1.605      1.699      1.746      1.727      1.849      1.680      1.698
    28.000      1.279      1.301      1.243      1.413      1.488      1.463      1.479      1.441      1.581      1.536      1.655      1.616      1.507      1.558      1.577      1.669      1.638      1.808      1.780      1.828      1.577      1.661
    28.250      1.210      1.209      1.325      1.395      1.495      1.482      1.476      1.493      1.613      1.634      1.625      1.634      1.580      1.562      1.601      1.658      1.634      1.783      1.770      1.786      1.699      1.398
    28.500      1.131      1.167      1.241      1.491      1.517      1.604      1.475      1.541      1.765      1.574      1.563      1.628      1.533      1.569      1.563      1.590      1.632      1.637      1.668      1.856      1.646      1.391
    28.750      1.212      1.206      1.238      1.366      1.428      1.435      1.576      1.470      1.599      1.596      1.467      1.591      1.631      1.532      1.622      1.608      1.602      1.586      1.694      1.738      1.592      1.473
    29.000      1.183      1.163      1.273      1.559      1.572      1.502      1.482      1.492      1.560      1.602      1.604      1.573      1.506      1.537      1.574      1.617      1.557      1.392      1.769      1.716      1.449      1.260
    29.250      1.233      1.237      1.269      1.459      1.430      1.394      1.576      1.500      1.526      1.475      1.603      1.602      1.544      1.553      1.574      1.635      1.621      1.533      1.648      1.714      1.746      1.320
    29.500      1.224      1.251      1.431      1.363      1.445      1.508      1.589      1.502      1.613      1.599      1.558      1.621      1.565      1.520      1.536      1.525      1.588      1.637      1.633      1.806      1.574      1.346
    29.750      1.196      1.296      1.270      1.442      1.478      1.505      1.612      1.492      1.519      1.550      1.592      1.619      1.526      1.560      1.578      1.592      1.594      1.740      1.647      1.729      1.446      1.326
    30.000      1.157      1.203      1.373      1.549      1.518      1.522      1.438      1.561      1.586      1.671      1.580      1.598      1.566      1.528      1.563      1.560      1.608      1.503      1.696      1.699      1.415      1.282
    30.250      1.258      1.257      1.287      1.413      1.441      1.453      1.436      1.462      1.395      1.551      1.693      1.655      1.535      1.540      1.535      1.613      1.615      1.499      1.716      1.654      1.382      1.390
    30.500      1.096      1.173      1.412      1.375      1.497      1.469      1.530      1.476      1.544      1.561      1.652      1.584      1.517      1.561      1.565      1.600      1.568      1.671      1.673      1.626      1.503      1.291
    30.750      1.295      1.185      1.278      1.490      1.465      1.426      1.470      1.433      1.478      1.521      1.668      1.545      1.488      1.520      1.566      1.579      1.589      1.649      1.621      1.686      1.370      1.145
    31.000      1.280      1.175      1.330      1.501      1.473      1.497      1.453      1.444      1.503      1.419      1.558      1.545      1.548      1.517      1.545      1.579      1.593      1.427      1.662      1.639      1.477      1.310
    31.250      1.193      1.209      1.320      1.371      1.441      1.507      1.536      1.470      1.620      1.477      1.686      1.594      1.466      1.449      1.545      1.596      1.500      1.614      1.623      1.649      1.295      1.225
    31.500      1.152      1.166      1.349      1.316      1.450      1.441      1.476      1.453      1.504      1.514      1.553      1.633      1.515      1.515      1.563      1.561      1.586      1.686      1.727      1.693      1.441      1.107
    31.750      1.153      1.206      1.339      1.367      1.380      1.515      1.480      1.270      1.569      1.512      1.581      1.633      1.547      1.489      1.527      1.637      1.607      1.480      1.612      1.776      1.403      1.014
    32.000      1.225      1.167      1.315      1.384      1.470      1.571      1.505      1.466      1.618      1.558      1.656      1.498      1.492      1.535      1.527      1.600      1.569      1.618      1.664      1.692      1.255      1.157
    32.250      1.202      1.221      1.360      1.474      1.432      1.536      1.503      1.546      1.538      1.653      1.593      1.563      1.541      1.543      1.536      1.578      1.577      1.641      1.577      1.606      1.274      1.170
    32.500      1.142      1.320      1.339      1.428      1.422      1.510      1.515      1.555      1.473      1.546      1.571      1.690      1.600      1.551      1.544      1.660      1.577      1.720      1.633      1.716      1.374      1.142
    32.750      1.213      1.164      1.349      1.375      1.491      1.451      1.457      1.512      1.434      1.554      1.592      1.570      1.571      1.529      1.558      1.558      1.536      1.583      1.686      1.645      1.448      1.368
    33.000      1.279      1.251      1.381      1.468      1.447      1.426      1.470      1.460      1.740      1.535      1.643      1.597      1.568      1.558      1.553      1.603      1.587      1.604      1.696      1.659      1.661      1.019
    33.250      1.382      1.201      1.201      1.335      1.394      1.407      1.486      1.519      1.492      1.457      1.704      1.624      1.549      1.512      1.576      1.545      1.639      1.587      1.670      1.703      1.240      1.125
    33.500      1.176      1.263      1.324      1.317      1.466      1.473      1.516      1.522      1.568      1.564      1.695      1.654      1.544      1.584      1.617      1.630      1.684      1.649      1.709      1.680      1.473      1.292
    33.750      1.250      1.279      1.258      1.374      1.452      1.445      1.560      1.486      1.471      1.622      1.546      1.684      2.440      1.605      1.573      1.651      1.624      1.570      1.731      1.718      1.242      1.268
    34.000      1.198      1.172      1.302      1.506      1.396      1.607      1.531      1.444      1.739      1.599      1.578      1.678      1.494      1.558      1.619      1.660      1.622      1.670      1.695      1.806      1.667      1.176
    34.250      1.176      1.299      1.292      1.552      1.478      1.499      1.584      1.517      1.475      1.582      1.652      1.625      1.511      1.535      1.578      1.654      1.644      1.640      1.694      1.849      1.570      1.418
    34.500      1.195      1.188      1.268      1.349      1.614      1.508      1.552      1.507      1.540      1.596      1.660      1.576      1.544      1.552      1.568      1.625      1.599      1.686      1.678      1.797      1.511      1.428
    34.750      1.167      1.256      1.315      1.420      1.561      1.493      1.509      1.479      1.568      1.540      1.640      1.646      1.561      1.576      1.642      1.621      1.700      1.760      1.797      1.847      1.480      1.528
    35.000      1.180      1.254      1.336      1.467      1.536      1.524      1.598      1.529      1.730      1.595      1.604      1.628      1.546      1.657      1.692      1.628      1.680      1.635      1.681      1.714      1.659      1.524
    35.250      1.228      1.115      1.261      1.501      1.472      1.449      1.527      1.471      1.495      1.559      1.724      1.630      1.615      1.597      1.590      1.730      1.655      1.828      1.755      1.791      1.769      1.745
    35.500      1.250      1.223      1.414      1.341      1.590      1.462      1.497      1.466      1.631      1.594      1.689      1.604      1.610      1.603      1.679      1.713      1.691      1.645      1.765      1.875      1.527      1.553
    35.750      1.266      1.378      1.326      1.380      1.492      1.441      1.479      1.445      1.635      1.645      1.616      1.681      1.664      1.611      1.656      1.624      1.678      1.665      1.845      1.752      1.790      1.498
    36.000      1.141      1.222      1.391      1.383      1.499      1.523      1.597      1.493      1.597      1.587      0.558      1.667      1.625      1.672      1.660      1.705      1.726      1.715      1.860      1.863      1.721      1.482
    36.250      1.194      1.155      1.286      1.472      1.526      1.581      1.566      1.469      1.509      1.624      1.656      1.628      1.616      1.683      1.709      1.687      1.726      1.565      1.919      1.889      1.700      1.569
    36.500      1.279      1.061      1.480      1.399      1.490      1.557      1.501      1.549      1.445      1.569      1.586      1.676      1.651      1.604      1.677      1.778      1.736      1.715      1.910      1.832      1.684      1.597
    36.750      1.136      1.061      1.323      1.357      1.598      1.495      1.616      1.574      1.603      1.706      1.682      1.627      1.520      1.669      1.664      1.723      1.756      1.798      1.799      1.880      1.819      1.612
    37.000      1.182      1.188      1.325      1.505      1.472      1.577      1.560      1.528      1.560      1.661      1.639      1.675      1.595      1.661      1.738      1.764      1.749      1.771      1.903      2.009      1.701      1.674
    37.250      1.253      1.273      1.394      1.424      1.475      1.508      1.482      1.471      1.536      1.677      1.686      1.655      1.632      1.618      1.683      1.756      1.713      1.815      1.845      1.855      1.692      1.580
    37.500      1.245      1.286      1.422      1.414      1.513      1.453      1.510      1.517      1.746      1.533      1.713      1.694      1.608      1.557      1.716      1.797      1.727      1.697      1.858      1.929      1.776      1.570
    37.750      1.138      1.346      1.336      1.358      1.527      1.470      1.668      1.483      1.548      1.500      1.734      1.666      1.593      1.642      1.716      1.651      1.786      1.922      1.909      1.939      1.739      1.488
    38.000      1.138      1.176      1.322      1.431      1.499      1.544      1.564      1.357      1.581      1.592      1.672      1.644      1.548      1.649      1.677      1.650      1.799      1.767      1.955      2.035      1.797      1.716
    38.250      1.179      1.246      1.322      1.510      1.439      1.462      1.496      1.526      1.442      1.520      1.665      1.680      1.587      1.575      1.670      1.709      1.721      1.775      1.973      1.895      1.745      1.674
    38.500      1.152      1.261      1.367      1.414      1.462      1.469      1.502      1.518      1.597      1.668      1.642      1.711      1.561      1.608      1.664      1.712      1.728      1.749      1.878      1.957      1.782      1.495
    38.750      1.135      1.180      1.299      1.398      1.491      1.519      1.479      1.522      1.641      1.604      1.658      1.635      1.558      1.615      1.673      1.763      1.758      1.843      1.841      1.772      1.747      1.644
    39.000      1.075      1.162      1.409      1.446      1.434      1.517      1.481      1.457      1.521      1.651      1.660      1.670      1.576      1.600      1.675      1.829      1.813      1.771      1.784      1.987      1.636      1.638
    39.250      1.104      1.235      1.341      1.339      1.478      1.469      1.485      1.503      1.456      1.616      1.772      1.611      1.652      1.640      1.666      1.761      1.753      1.776      1.818      1.933      1.896      1.604
    39.500      1.159      1.265      1.406      1.345      1.440      1.378      1.486      1.504      1.545      1.527      1.656      1.690      1.589      1.557      1.661      1.828      1.722      1.798      1.834      1.843      1.769      1.636
    39.750      1.230      1.203      1.279      1.494      1.453      1.541      1.385      1.468      1.514      1.540      1.625      1.601      1.496      1.598      1.721      1.705      1.742      1.740      1.785      1.690      1.804      1.571
    40.000      1.066      1.143      1.305      1.564      1.376      1.433      1.473      1.508      1.576      1.771      1.682      1.676      1.512      1.621      1.690      1.696      1.718      1.783      1.780      1.850      1.689      1.334
    40.250      1.084      1.122      1.320      1.434      1.466      1.487      1.400      1.513      1.684      1.642      1.700      1.671      1.587      1.630      1.700      1.640      1.682      1.605      1.903      1.882      1.660      1.507
    40.500      1.144      1.184      1.175      1.483      1.411      1.519      1.468      1.509      1.530      1.604      1.673      1.637      1.514      1.629      1.695      1.687      1.679      1.812      1.821      1.771      1.686      1.437
    40.750      1.034      1.209      1.310      1.451      1.441      1.479      1.436      1.577      1.418      1.597      1.669      1.720      1.498      1.567      1.695      1.639      1.670      1.712      1.812      1.846      1.549      1.489
    41.000      1.144      1.254      1.276      1.361      1.457      1.375      1.509      1.459      1.649      1.569      1.530      1.606      1.550      1.567      1.602      1.630      1.671      1.849      1.864      1.746      1.579      1.184
    41.250      1.100      1.229      1.294      1.380      1.408      1.486      1.464      1.421      1.577      1.584      1.615      1.695      1.537      1.572      1.590      1.642      1.652      1.574      1.779      1.801      1.586      1.363
    41.500      1.203      1.253      1.321      1.432      1.475      1.434      1.577      1.567      1.669      1.494      1.600      1.665      1.527      1.596      1.596      1.605      1.718      1.671      1.782      1.814      1.597      1.488
    41.750      1.117      1.165      1.309      1.273      1.435      1.406      1.371      1.479      1.611      1.567      1.607      1.678      1.528      1.548      1.560      1.672      1.681      1.703      1.743      1.989      1.595      1.309
    42.000      1.077      1.109      1.246      1.393      1.449      1.494      1.500      1.256      1.554      1.656      1.607      1.578      1.554      1.586      1.608      1.679      1.680      1.628      1.701      1.628      1.357      1.204
    42.250      1.320      1.201      1.291      1.431      1.477      1.427      1.654      1.527      1.502      1.654      1.596      1.621      1.488      1.512      1.587      1.579      1.683      1.748      1.702      1.668      1.548      1.084
    42.500      1.137      1.162      1.298      1.369      1.465      1.363      1.501      1.463      1.537      1.572      1.626      1.592      1.542      1.472      1.576      1.611      1.633      1.820      1.689      1.832      1.452      1.432
    42.750      1.212      1.181      1.404      1.428      1.483      1.476      1.470      1.444      1.447      1.551      1.592      1.583      1.510      1.561      1.589      1.596      1.598      1.525      1.792      1.771      1.224      1.170
    43.000      1.111      1.117      1.302      1.556      1.435      1.443      1.439      1.477      1.464      1.567      1.611      1.564      1.543      1.570      1.602      1.642      1.556      1.548      1.660      1.737      1.271      1.198
    43.250      1.242      1.172      1.243      1.357      1.454      1.494      1.436      1.454      1.522      1.496      1.617      1.594      1.526      1.474      1.574      1.570      1.592      1.586      1.632      1.741      1.338      1.286
    43.500      1.170      1.169      1.342      1.363      1.349      1.393      1.467      1.469      1.623      1.538      1.577      1.601      1.489      1.533      1.569      1.618      1.581      1.731      1.634      1.585      1.168      1.146
    43.750      1.100      1.184      1.280      1.341      1.401      1.447      1.465      1.390      1.532      1.557      1.641      1.555      1.460      1.503      1.535      1.520      1.615      1.638      1.647      1.647      1.293      1.106
    44.000      1.139      1.159      1.344      1.410      1.448      1.435      1.471      1.459      1.553      1.578      1.534      1.610      1.506      1.541      1.547      1.562      1.581      1.635      1.627      1.582      1.420      1.270
    44.250      1.166      1.226      1.311      1.388      1.460      1.376      1.358      1.502      1.438      1.550      1.622      1.610      1.485      1.564      1.517      1.603      1.572      1.737      1.558      1.694      1.370      1.218
    44.500      1.297      1.155      1.257      1.339      1.391      1.473      1.395      1.498      1.528      1.534      1.554      1.550      1.502      1.508      1.578      1.598      1.529      1.538      1.596      1.672      1.266      0.897
    44.750      1.230      1.203      1.309      1.395      1.369      1.481      1.520      1.354      1.484      1.507      1.575      1.618      1.470      1.564      1.550      1.573      1.580      1.601      1.588      1.668      1.308      0.978
    45.000      1.082      1.243      1.280      1.447      1.394      1.436      1.513      1.318      1.506      1.486      1.536      1.572      1.435      1.455      1.580      1.577      1.596      1.679      1.598      1.723      1.187      1.052
    45.250      1.282      1.219      1.298      1.355      1.419      1.489      1.474      1.498      1.403      1.546      1.655      1.585      1.473      1.507      1.548      1.475      0.949      1.508      1.649      1.694      1.201      1.080
    45.500      0.980      1.404      1.331      1.411      1.432      1.390      1.428      1.433      1.548      1.590      1.564      1.610      1.500      1.585      1.547      1.624      1.602      1.679      1.690      1.635      1.296      1.112
    45.750      1.113      1.260      1.393      1.347      1.478      1.490      1.474      1.393      1.597      1.539      1.618      1.572      1.433      1.480      1.589      1.572      1.609      1.643      1.657      1.612      1.303      1.151
    46.000      1.222      1.351      1.321      1.501      1.465      1.420      1.369      1.432      1.421      1.517      1.590      1.585      1.457      1.467      1.552      1.529      1.629      1.500      1.620      1.703      1.349      1.093
    46.250      1.076      1.144      1.350      1.353      1.462      1.444      1.501      1.429      1.481      1.527      1.582      1.591      1.556      1.524      1.520      1.591      1.591      1.689      1.681      1.683      1.391      1.040
    46.500      1.137      1.203      1.413      1.393      1.464      1.406      1.473      1.498      1.577      1.498      1.619      1.546      1.585      1.525      1.607      1.565      1.562      1.675      1.635      1.709      1.288      1.188
    46.750      1.194      1.149      1.243      1.400      1.420      1.409      1.538      1.516      1.549      1.582      1.695      1.603      1.493      1.513      1.592      1.611      1.568      1.618      1.759      1.636      1.291      1.046
    47.000      1.147      1.235      1.283      1.446      1.472      1.504      1.518      1.456      1.427      1.671      1.604      1.563      1.472      1.528      1.595      1.648      1.627      1.566      1.727      1.705      1.434      1.209
    47.250      1.150      1.203      1.273      1.395      1.459      1.410      1.410      1.441      1.502      1.602      1.599      1.594      1.532      1.624      1.589      1.698      1.592      1.615      1.747      1.717      1.362      1.441
    47.500      1.149      1.180      1.448      1.509      1.456      1.491      1.542      1.451      1.500      1.558      1.644      1.548      1.405      1.574      1.616      1.637      1.674      1.679      1.753      1.701      1.517      0.952
    47.750      1.252      1.148      1.215      1.411      1.499      1.419      1.441      1.516      1.576      1.564      1.554      1.601      1.550      1.570      1.649      1.619      1.718      1.829      1.826      1.848      1.720      1.232
    48.000      1.164      1.147      1.326      1.357      1.470      1.490      1.441      1.547      1.552      1.587      1.607      1.561      1.566      1.639      1.620      1.583      1.727      1.661      1.817      1.768      1.357      1.207
    48.250      1.099      1.241      1.162      1.374      1.409      1.474      1.462      1.470      1.520      1.603      1.679      1.711      1.554      1.585      1.641      1.655      1.670      1.706      1.895      1.786      1.293      1.407
    48.500      1.174      0.973      1.283      1.413      1.476      1.416      1.443      1.548      1.541      1.581      1.621      1.637      1.499      1.608      1.689      1.650      1.732      1.755      1.704      1.714      1.492      1.293
    48.750      1.201      1.225      1.279      1.324      1.441      1.528      1.463      1.475      1.595      1.664      1.689      1.630      1.586      1.630      1.700      1.661      1.724      1.924      1.756      1.711      1.666      1.460
    49.000      1.071      1.095      1.166      1.284      1.445      1.520      1.393      1.513      1.419      1.655      1.640      1.640      1.643      1.550      1.695      1.724      1.734      1.616      1.815      1.881      1.715      1.450
    49.250      1.119      1.091      1.318      1.444      1.409      1.476      1.532      1.369      1.652      1.629      1.860      1.637      1.573      1.576      1.678      1.688      1.731      1.986      1.836      1.802      1.598      1.187
    49.500      1.191      1.103      1.374      1.451      1.395      1.466      1.470      1.449      1.501      1.599      1.724      1.637      1.577      1.609      1.672      1.761      1.737      1.873      1.870      1.826      1.618      1.294
    49.750      1.147      1.271      1.314      1.398      1.409      1.502      1.503      1.492      1.436      1.578      1.765      1.651      1.615      1.612      1.664      1.711      1.752      1.864      1.910      1.848      1.681      1.518
    50.000      1.161      1.245      1.363      1.374      1.432      1.352      1.975      1.473      1.564      1.541      1.752      1.677      1.558      1.630      1.688      1.712      1.742      1.770      1.849      1.919      1.591      1.319
    50.250      1.097      1.238      1.281      1.378      1.407      1.496      1.692      1.419      1.477      1.570      1.627      1.691      1.497      1.605      1.665      1.788      1.774      1.755      1.876      1.977      1.712      1.349
    50.500      1.119      1.216      1.355      1.432      1.472      1.355      1.485      1.476      1.478      1.565      1.746      1.650      1.540      1.583      1.687      1.748      1.746      1.943      1.904      1.936      1.744      1.395
    50.750      1.148      1.174      1.279      1.305      1.467      1.544      1.534      1.476      1.545      1.631      1.645      1.534      1.536      1.607      1.716      1.703      1.764      1.838      1.835      1.872      1.768      1.479
    51.000      1.116      1.193      1.379      1.349      1.479      1.469      1.681      1.413      1.587      1.588      1.666      1.674      1.523      1.634      1.689      1.733      1.688      2.286      1.916      1.794      1.709      1.249
    51.250      1.109      1.112      1.267      1.382      1.512      1.422      1.464      1.316      1.419      1.680      1.678      1.659      1.608      1.669      1.688      1.731      1.745      1.880      1.813      2.017      1.492      1.460
    51.500      1.205      1.273      1.335      1.276      1.434      1.550      1.425      1.384      1.566      1.586      1.617      1.734      1.532      1.594      1.677      1.692      1.772      1.779      1.951      1.947      1.609      1.343
    51.750      1.224      1.155      1.326      1.399      1.327      1.501      1.498      1.433      1.624      1.557      1.664      1.641      1.558      1.561      1.684      1.769      1.732      1.927      1.977      1.775      1.603      1.476
    52.000      1.199      1.181      1.291      1.395      1.497      1.494      1.529      1.416      1.574      1.579      1.683      1.635      1.640      1.571      1.610      1.735      1.815      1.730      1.924      1.990      1.533      1.451
    52.250      1.197      1.299      1.310      1.347      1.507      1.526      1.493      1.489      1.447      1.605      1.666      1.664      1.634      1.524      1.671      1.733      1.756      1.901      1.925      1.865      1.666      1.367
    52.500      1.129      1.244      1.226      1.354      1.490      1.432      1.509      1.517      1.490      1.596      1.739      1.676      1.544      1.551      1.714      1.751      1.805      1.784      1.826      1.935      1.557      1.514
    52.750      1.034      1.278      1.294      1.540      1.462      1.360      1.428      1.489      1.525      1.644      1.620      1.605      1.601      1.544      1.641      1.727      1.789      1.862      1.921      1.928      1.629      1.399
    53.000      1.214      1.196      1.234      1.342      1.447      1.410      1.437      1.501      1.399      1.515      1.645      1.634      1.581      1.493      1.679      1.696      1.718      1.742      1.782      1.863      1.638      1.317
    53.250      1.129      1.128      1.329      1.385      1.416      1.435      1.418      1.395      1.565      1.510      1.627      1.614      1.528      1.595      1.619      1.714      1.745      1.866      1.868      1.825      1.724      1.529
    53.500      1.186      1.158      1.294      1.393      1.433      1.375      1.405      1.419      1.422      1.550      1.573      1.573      1.583      1.548      1.659      1.780      1.712      1.754      1.754      1.879      1.661      1.417
    53.750      1.108      1.090      1.364      1.301      1.403      1.355      1.453      1.444      1.443      1.510      1.606      1.638      1.640      1.564      1.583      1.670      1.710      1.728      1.754      1.968      1.506      1.190
    54.000      1.128      1.108      1.250      1.360      1.414      1.308      1.443      1.446      1.384      1.588      1.640      1.544      1.536      1.510      1.657      1.581      1.674      1.508      1.837      1.791      1.553      1.411
    54.250      1.137      1.193      1.207      1.360      1.387      1.481      1.377      1.405      1.588      1.521      1.643      1.585      1.521      1.586      1.653      1.663      1.710      1.622      1.762      1.779      1.459      1.308
    54.500      1.094      1.253      1.324      1.418      1.386      1.416      1.509      1.395      1.599      1.581      1.665      1.591      1.481      1.522      1.594      1.676      1.732      1.727      1.797      1.746      1.571      1.248
    54.750      1.072      0.952      1.259      1.394      1.394      1.414      1.479      1.453      1.532      1.562      1.580      1.572      1.556      1.642      1.588      1.631      1.619      1.683      1.794      1.759      1.473      1.328
    55.000      1.302      1.008      1.334      1.464      1.336      1.453      1.464      1.585      1.537      1.530      1.619      1.563      1.456      1.567      1.564      1.661      1.619      1.761      1.752      1.780      1.587      1.082
    55.250      1.172      1.076      1.293      1.418      1.411      1.403      1.405      1.390      1.575      1.537      1.618      1.556      1.423      1.528      1.489      1.621      1.674      1.711      1.816      1.772      1.395      1.283
    55.500      0.974      1.240      1.172      1.309      1.313      1.404      1.305      1.375      1.437      1.484      1.544      1.559      1.475      1.564      3.674      1.625      1.681      1.755      1.767      1.638      1.403      1.324
    55.750      1.085      0.993      1.235      1.260      1.373      1.464      1.370      1.433      1.508      1.469      1.629      1.562      1.470      1.542      1.572      1.605      1.636      1.746      1.684      1.716      1.347      1.095
    56.000      1.131      1.137      1.235      1.411      1.388      1.412      1.375      1.349      1.473      1.497      1.650      1.568      1.415      1.531      1.567      1.675      1.629      1.682      1.716      1.544      1.374      1.055
    56.250      1.105      1.219      1.262      1.359      1.358      1.444      1.395      1.465      1.488      1.474      1.589      1.620      1.515      1.521      1.556      1.634      1.611      1.514      1.702      1.638      1.409      1.049
    56.500      1.089      1.022      1.063      1.352      1.389      1.419      1.462      1.427      1.465      1.635      1.541      1.593      1.455      1.468      1.556      1.532      1.565      1.628      1.728      1.715      1.347      1.132
    56.750      1.263      1.199      1.179      1.295      1.331      1.404      1.482      1.397      1.369      1.536      1.578      1.606      1.433      1.454      1.545      1.521      1.547      1.609      1.608      1.649      1.114      0.823
    57.000      1.149      1.027      1.276      1.403      1.376      1.389      1.374      1.369      1.547      1.521      1.611      1.492      1.394      1.476      1.585      1.488      1.668      1.727      1.730      1.612      1.214      1.062
    57.250      1.199      1.025      1.294      1.287      1.381      1.507      1.401      1.452      1.409      1.510      1.549      1.507      1.550      1.466      1.561      1.609      1.604      1.524      1.602      1.631      1.162      0.934
    57.500      0.976      1.182      1.156      1.270      1.488      1.409      1.407      1.440      1.494      1.536      1.547      1.501      1.412      1.573      1.583      1.540      1.563      1.660      1.569      1.734      1.226      1.088


==> anc/30_nm_signals.dat <==
# 30 nm sample. First column: time [ps]; other columns: fluence [mJ/cm2]
#              12.59      13.60      14.69      15.88      17.12      18.43      19.89      21.31      22.94      24.53      26.14      27.92      29.80      31.67      33.55      35.58      37.65      39.16      41.68      43.57      45.66      48.15      51.23      52.43      55.39 
   -42.500      0.058      0.010     -0.035     -0.032     -0.051     -0.025     -0.027     -0.053     -0.035     -0.015     -0.011     -0.109     -0.016     -0.062     -0.020     -0.059      0.037     -0.173     -0.211     -0.171     -0.278     -0.084     -0.221     -0.185     -0.378
   -42.250     -0.016      0.016     -0.022     -0.039     -0.106      0.010     -0.013     -0.039     -0.071     -0.019     -0.042     -0.089      0.003     -0.014     -0.088     -0.056     -0.180     -0.243     -0.239     -0.156     -0.218     -0.119     -0.283     -0.188     -0.315
   -42.000     -0.023     -0.042     -0.086     -0.013     -0.049     -0.074     -0.085     -0.029     -0.033     -0.048     -0.098     -0.076     -0.044     -0.100     -0.159     -0.111     -0.096     -0.160     -0.191     -0.228     -0.205     -0.325     -0.178     -0.255     -0.977
   -41.750     -0.021     -0.055     -0.057      0.040     -0.131     -0.048     -0.030     -0.042     -0.008     -0.084     -0.143     -0.094     -0.005     -0.080     -0.045     -0.088     -0.095     -0.119     -0.275     -0.178     -0.175     -0.241     -0.186     -0.176     -0.321
   -41.500      0.026     -0.041     -0.081     -0.033     -0.003     -0.090     -0.061     -0.024     -0.004     -0.070     -0.014     -0.037     -0.023     -0.068     -0.087     -0.159     -0.097     -0.092     -0.216     -0.263     -0.160     -0.238     -0.239     -0.148     -0.337
   -41.250     -0.015     -0.046     -0.026     -0.057     -0.044     -0.029     -0.056     -0.080     -0.110     -0.067     -0.042     -0.144     -0.103     -0.099     -0.151     -0.039     -0.046     -0.147     -0.169     -0.218     -0.153     -0.301     -0.173     -0.085     -0.310
   -41.000     -0.018     -0.063     -0.084     -0.034     -0.002     -0.036     -0.078     -0.124     -0.080     -0.007     -0.127     -0.101     -0.059     -0.049      0.063     -0.071     -0.066     -0.149     -0.234     -0.211     -0.239     -0.300     -0.183     -0.152      0.483
   -40.750     -0.003     -0.066      0.029     -0.072      0.003      0.015     -0.062     -0.025     -0.056      0.006     -0.120     -0.100     -0.042     -0.089     -0.048     -0.071     -0.076     -0.191     -0.169     -0.187     -0.178     -0.197     -0.205     -0.147     -0.562
   -40.500     -0.006     -0.028     -0.044     -0.066     -0.073     -0.057     -0.101     -0.069     -0.091     -0.028     -0.069     -0.144     -0.055     -0.084     -0.127     -0.078      0.005     -0.201     -0.223     -0.208     -0.206     -0.196     -0.239     -0.234     -0.395
   -40.250      0.027     -0.081     -0.052     -0.096     -0.073     -0.070     -0.079     -0.074     -0.039     -0.081     -0.057     -0.074     -0.050     -0.085     -0.101     -0.069     -0.159     -0.212     -0.259     -0.184     -0.181     -0.204     -0.197     -0.293     -0.371
   -40.000     -0.037     -0.040     -0.035     -0.028     -0.008     -0.014     -0.054     -0.048     -0.098     -0.059     -0.071     -0.131     -0.072     -0.062     -0.152     -0.093     -0.088     -0.168     -0.230     -0.225     -0.226     -0.190     -0.279     -0.289      0.687
   -39.750     -0.035     -0.062     -0.030     -0.072     -0.070     -0.055     -0.062     -0.047     -0.018     -0.057     -0.085     -0.068     -0.031     -0.036     -0.102     -0.040     -0.099     -0.241     -0.147     -0.199     -0.192     -0.227     -0.204     -0.285     -0.262
   -39.500     -0.016     -0.015     -0.016     -0.010     -0.068     -0.050     -0.021     -0.026     -0.084     -0.073     -0.047     -0.055      0.006     -0.034     -0.065     -0.040     -0.029     -0.170     -0.080     -0.165     -0.125     -0.261     -0.199     -0.238     -0.244
   -39.250      0.034     -0.009     -0.023      0.008     -0.052     -0.055     -0.011      0.001      0.053     -0.043     -0.068     -0.054      0.011     -0.032     -0.056     -0.077      0.005     -0.165     -0.081     -0.171     -0.161     -0.190     -0.164     -0.187     -0.266
   -39.000     -0.010      0.021     -0.002     -0.114     -0.063     -0.010     -0.009      0.018      0.079      0.013     -0.037     -0.021     -0.037      0.028     -0.005     -0.035      0.028     -0.133     -0.174     -0.253     -0.121     -0.113     -0.198     -0.231     -0.271
   -38.750     -0.018     -0.023      0.054     -0.077     -0.015     -0.036      0.053     -0.106      0.045     -0.020      0.004     -0.034     -0.004     -0.021      0.005     -0.002      0.022     -0.198     -0.176     -0.149     -0.116     -0.110     -0.196     -0.198     -1.005
   -38.500     -0.016     -0.010      0.024     -0.062      0.020     -0.005      0.019     -0.017      0.056     -0.007     -0.007     -0.045     -0.007     -0.039      0.115     -0.059     -0.032     -0.159     -0.174     -0.152     -0.144     -0.051     -0.240     -0.238     -0.155
   -38.250      0.017      0.005     -0.033     -0.006      0.016      0.022     -0.001     -0.015      0.021      0.014     -0.036     -0.053      0.054     -0.039     -0.070      0.031     -0.036     -0.220     -0.203     -0.104     -0.140     -0.141     -0.243     -0.158     -0.297
   -38.000     -0.070      0.012     -0.019     -0.022     -0.052     -0.019      0.013     -0.007      0.011      0.007     -0.019     -0.041      0.079     -0.028     -0.062      0.011     -0.006     -0.143     -0.166     -0.043     -0.179     -0.137     -0.237     -0.220     -0.336
   -37.750      0.029      0.084     -0.017      0.017     -0.086      0.004      0.001     -0.011     -0.021      0.024      0.000     -0.054      0.025     -0.029     -0.138      0.022     -0.062     -0.126     -0.202     -0.076     -0.164     -0.197     -0.277     -0.230     -0.299
   -37.500     -0.004      0.010     -0.004      0.011     -0.015      0.014     -0.047     -0.050     -0.013     -0.007     -0.034      0.005     -0.032      0.004      0.029     -0.002     -0.027     -0.218     -0.172     -0.134     -0.165     -0.142     -0.161     -0.212     -0.260
   -37.250     -0.008      0.015     -0.052      0.030     -0.032     -0.054      0.012      0.015     -0.020      0.010     -0.053     -0.068     -0.010      0.006      0.266      0.047      0.011     -0.144     -0.168     -0.119     -0.177     -0.189     -0.201     -0.156     -0.226
   -37.000     -0.047     -0.022      0.013     -0.032      0.031     -0.012      0.035      0.046     -0.073      0.007     -0.000     -0.012     -0.016     -0.077      0.116      0.015     -0.029     -0.145     -0.240     -0.159     -0.163     -0.163     -0.180     -0.161     -0.304
   -36.750     -0.035      0.055      0.062     -0.013     -0.013     -0.023      0.026     -0.051     -0.011     -0.102      0.016     -0.036     -0.045     -0.047      0.027      0.023     -0.017     -0.170     -0.144     -0.153     -0.157     -0.170     -0.230     -0.252     -0.304
   -36.500     -0.031     -0.032      0.051      0.015      0.035     -0.030     -0.023     -0.007     -0.056     -0.007     -0.032     -0.016      0.002     -0.024     -0.011      0.029      0.005     -0.209     -0.178     -0.152     -0.164     -0.197     -0.137     -0.217     -0.275
   -36.250     -0.005     -0.001      0.027     -0.004      0.022     -0.031     -0.014      0.008      0.002      0.003      0.004     -0.026     -0.050     -0.014     -0.017     -0.006      0.003     -0.151     -0.201     -0.147     -0.165     -0.202     -0.170     -0.201     -0.201
   -36.000     -0.005     -0.011     -0.015      0.023     -0.006      0.051      0.035     -0.031     -0.070     -0.035     -0.011     -0.037      0.026     -0.072      0.090     -0.025      0.028     -0.160     -0.173     -0.170     -0.172     -0.185     -0.150     -0.197     -0.263
   -35.750     -0.011      0.065      0.002      0.007     -0.037      0.020      0.008     -0.018     -0.025      0.090      0.075     -0.008      0.027      0.019     -0.248     -0.015     -0.020     -0.180     -0.174     -0.213     -0.198     -0.194     -0.204     -0.162     -0.268
   -35.500     -0.034      0.003      0.026      0.056     -0.027     -0.024      0.008      0.012     -0.015      0.024      0.046     -0.060      0.047      0.026      0.001     -0.008      0.031     -0.164     -0.144     -0.167     -0.132     -0.243     -0.227     -0.305     -0.287
   -35.250     -0.002      0.000     -0.034      0.023     -0.027     -0.039     -0.009      0.010     -0.028      0.069     -0.033      0.014      0.040      0.022     -0.102     -0.016     -0.029     -0.170     -0.197     -0.150     -0.181     -0.211     -0.211     -0.198      0.095
   -35.000     -0.016      0.007     -0.003      0.056     -0.035      0.026      0.034     -0.060     -0.006     -0.006     -0.007     -0.059     -0.004     -0.017     -0.033     -0.026     -0.065     -0.199     -0.215     -0.166     -0.171     -0.092     -0.229     -0.220     -0.288
   -34.750     -0.037      0.031      0.017      0.008      0.016     -0.050     -0.003      0.003      0.000      0.013     -0.008     -0.035     -0.030     -0.008      0.045     -0.029     -0.074     -0.193     -0.185     -0.235     -0.118     -0.021     -0.163     -0.271     -0.285
   -34.500     -0.012      0.044     -0.006      0.002      0.009      0.015     -0.041      0.036      0.019     -0.011     -0.025     -0.094     -0.005     -0.044     -0.010      0.028     -0.019     -0.185     -0.126     -0.217     -0.152      0.019     -0.204     -0.172      0.413
   -34.250     -0.016      0.041      0.027     -0.016      0.013      0.011      0.001      0.040     -0.004     -0.015     -0.083     -0.018     -0.010      0.021      0.123      0.004     -0.003     -0.174     -0.088     -0.211     -0.125     -0.061     -0.200     -0.267     -0.235
   -34.000     -0.037      0.088      0.014     -0.015     -0.041     -0.024     -0.012     -0.001     -0.052      0.070     -0.014     -0.037     -0.034      0.027     -0.051     -0.022     -0.020     -0.194     -0.079     -0.186     -0.079     -0.150     -0.258     -0.223     -0.256
   -33.750     -0.001      0.050     -0.020      0.015     -0.069     -0.067     -0.045     -0.014     -0.069      0.030      0.032     -0.033      0.005      0.004      0.090      0.049     -0.055     -0.176     -0.056     -0.134     -0.055     -0.212     -0.221     -0.187     -0.291
   -33.500     -0.008     -0.027      0.030     -0.038     -0.029      0.032      0.012     -0.012     -0.006     -0.015      0.069     -0.067      0.027     -0.020     -0.031     -0.020     -0.037     -0.177     -0.206     -0.132     -0.122     -0.241     -0.237     -0.175     -0.279
   -33.250      0.014     -0.068      0.033     -0.018     -0.018     -0.026     -0.003     -0.064     -0.055     -0.030     -0.000     -0.059      0.022     -0.041      0.055      0.003     -0.042     -0.155     -0.170     -0.148     -0.130     -0.222     -0.200     -0.073     -0.843
   -33.000      0.004     -0.022      0.049      0.011     -0.045      0.028     -0.013      0.014     -0.006     -0.026     -0.005     -0.061      0.045     -0.029     -0.028      0.001     -0.015     -0.201     -0.170     -0.207     -0.216     -0.186     -0.219     -0.149     -0.234
   -32.750      0.049     -0.028      0.038      0.036      0.008      0.012     -0.045      0.013      0.008     -0.028     -0.049     -0.092     -0.019     -0.024     -0.027     -0.033     -0.018     -0.170     -0.165     -0.190     -0.175     -0.164     -0.185     -0.154     -0.263
   -32.500      0.010      0.018      0.041      0.016      0.005     -0.009      0.004      0.049     -0.062      0.018      0.001     -0.053      0.001     -0.025      0.237     -0.001     -0.010     -0.106     -0.220     -0.136     -0.219     -0.201     -0.169     -0.194     -0.204
   -32.250      0.007      0.003     -0.059     -0.001     -0.025     -0.006     -0.052     -0.071     -0.001      0.034      0.017     -0.101      0.045     -0.032      0.067      0.003      0.044     -0.181     -0.191     -0.253     -0.203     -0.193     -0.194     -0.188     -0.130
   -32.000     -0.092     -0.010      0.009     -0.010     -0.045      0.009     -0.006     -0.026     -0.008      0.055     -0.034     -0.058     -0.017     -0.014     -0.281     -0.030     -0.005     -0.133     -0.206     -0.207     -0.158     -0.191     -0.255     -0.184      0.106
   -31.750     -0.009     -0.031      0.032      0.067     -0.079     -0.052     -0.028     -0.011     -0.005     -0.042     -0.037     -0.059      0.041      0.037      0.024     -0.031     -0.015     -0.148     -0.149     -0.156     -0.139     -0.162     -0.215     -0.200     -0.231
   -31.500     -0.009      0.042      0.018      0.067     -0.060      0.024     -0.032     -0.004      0.043     -0.018     -0.013      0.033     -0.031      0.058      0.165     -0.039     -0.036     -0.212     -0.160     -0.168     -0.192     -0.152     -0.213     -0.209     -0.192
   -31.250      0.011     -0.002      0.003      0.048     -0.040     -0.030     -0.023     -0.022      0.001     -0.006     -0.033     -0.053     -0.019     -0.036      0.219     -0.026      0.052     -0.158     -0.180     -0.205     -0.156     -0.234     -0.230     -0.157     -0.274
   -31.000     -0.009     -0.039     -0.031     -0.002      0.015      0.004     -0.039     -0.001      0.025     -0.027     -0.032     -0.060     -0.013     -0.038     -0.161     -0.041     -0.041     -0.180     -0.152     -0.236     -0.183     -0.196     -0.190     -0.244     -0.237
   -30.750      0.004     -0.007     -0.019     -0.007     -0.048      0.013     -0.013     -0.017      0.002     -0.001     -0.030      0.013     -0.042     -0.033     -0.012     -0.016      0.018     -0.193     -0.121     -0.168     -0.186     -0.178     -0.238     -0.208     -0.363
   -30.500      0.011     -0.020     -0.040     -0.041     -0.046      0.036     -0.052      0.016      0.007      0.004     -0.021     -0.047      0.003     -0.032     -0.208     -0.055      0.016     -0.127     -0.149     -0.126     -0.182     -0.112     -0.165     -0.285     -0.273
   -30.250     -0.037      0.016      0.011     -0.028     -0.025     -0.033     -0.003     -0.062      0.080     -0.048     -0.025     -0.058      0.042     -0.028     -0.230     -0.017     -0.000     -0.153     -0.203     -0.136     -0.149     -0.112     -0.230     -0.240     -0.281
   -30.000     -0.012     -0.010     -0.019     -0.051     -0.055     -0.027      0.011     -0.065      0.049      0.007     -0.056      0.009     -0.015     -0.025     -0.248     -0.031      0.002     -0.237     -0.162     -0.173     -0.202     -0.164     -0.160     -0.228     -0.307
   -29.750      0.022      0.029     -0.003     -0.029      0.025     -0.007      0.046     -0.059      0.013     -0.018     -0.009     -0.127     -0.023     -0.050      0.182      0.007      0.047     -0.168     -0.117     -0.127     -0.154     -0.128     -0.153     -0.197     -0.259
   -29.500      0.017     -0.042     -0.037     -0.043      0.009     -0.048     -0.022     -0.023     -0.019     -0.058     -0.059     -0.054      0.062     -0.040      0.019     -0.018      0.019     -0.146     -0.197     -0.142     -0.182     -0.054     -0.158     -0.142     -0.319
   -29.250      0.035      0.047     -0.036     -0.014     -0.036      0.008     -0.070     -0.029      0.022     -0.019     -0.035     -0.028     -0.019     -0.037      0.134     -0.031      0.003     -0.087     -0.226     -0.128     -0.198     -0.091     -0.192     -0.196     -0.274
   -29.000     -0.040     -0.015     -0.030     -0.037     -0.006     -0.013     -0.006     -0.034     -0.013      0.011     -0.027     -0.109      0.020     -0.056     -0.042      0.015      0.052     -0.172     -0.157     -0.071     -0.197     -0.142     -0.190     -0.198     -0.250
   -28.750      0.001     -0.005     -0.027      0.026     -0.037      0.017     -0.059      0.006     -0.067      0.034     -0.017     -0.058     -0.090     -0.055      0.085     -0.001     -0.070     -0.138     -0.137     -0.156     -0.155     -0.186     -0.228     -0.163     -0.329
   -28.500     -0.098      0.011     -0.064      0.054     -0.004      0.034     -0.044      0.054     -0.025      0.018     -0.020     -0.085      0.016     -0.032      0.005     -0.016     -0.030     -0.193     -0.149     -0.118     -0.141     -0.240     -0.176     -0.118     -0.046
   -28.250      0.008      0.013     -0.041      0.023      0.014     -0.045     -0.038      0.029      0.030      0.046     -0.010     -0.012      0.019      0.026     -0.002     -0.002     -0.022     -0.179     -0.153     -0.147     -0.187     -0.233     -0.197     -0.154     -0.278
   -28.000      0.008     -0.010     -0.016      0.001     -0.060     -0.042      0.019     -0.019     -0.048     -0.008     -0.023     -0.072     -0.052     -0.011      0.132      0.010     -0.034     -0.173     -0.159     -0.158     -0.181     -0.208     -0.114     -0.116     -0.281
   -27.750     -0.044      0.018     -0.058      0.040      0.016     -0.034     -0.041     -0.018      0.017      0.062      0.014     -0.068     -0.029      0.012      0.240     -0.020     -0.010     -0.167     -0.157     -0.188     -0.211     -0.184     -0.144     -0.179     -0.215
   -27.500     -0.020     -0.063      0.009     -0.014      0.013     -0.004     -0.043     -0.036      0.005     -0.010     -0.006     -0.051     -0.025      0.008     -0.009      0.010     -0.005     -0.164     -0.195     -0.166     -0.230     -0.194     -0.185     -0.216     -0.208
   -27.250     -0.025     -0.047     -0.001     -0.020      0.037     -0.012     -0.049     -0.060     -0.076     -0.014      0.011     -0.017     -0.039      0.008     -0.142     -0.002     -0.003     -0.171     -0.187     -0.227     -0.152     -0.214     -0.237     -0.190     -0.299
   -27.000     -0.030     -0.056      0.037     -0.018      0.033     -0.006      0.005     -0.002     -0.051      0.012     -0.020     -0.065      0.014     -0.001     -0.011     -0.029     -0.044     -0.188     -0.159     -0.188     -0.203     -0.174     -0.155     -0.189     -0.025
   -26.750      0.015     -0.043      0.002     -0.032      0.034     -0.012      0.019     -0.048     -0.017     -0.028     -0.059     -0.063     -0.058     -0.024      0.363     -0.044     -0.017     -0.185     -0.249     -0.132     -0.150     -0.222     -0.130     -0.206     -0.334
   -26.500      0.034      0.016     -0.028     -0.009     -0.039     -0.025     -0.010     -0.061     -0.037     -0.011     -0.003     -0.038     -0.013     -0.024     -0.245     -0.011     -0.016     -0.156     -0.155     -0.187     -0.162     -0.202     -0.156     -0.218     -0.796
   -26.250     -0.025     -0.012     -0.003     -0.080      0.035     -0.080      0.024      0.002     -0.010     -0.026      0.058     -0.081     -0.034     -0.010      0.167     -0.052     -0.025     -0.167     -0.247     -0.074     -0.187     -0.134     -0.211     -0.190     -0.241
   -26.000      0.019      0.022     -0.029     -0.031     -0.025     -0.031      0.001      0.015      0.029      0.000      0.025     -0.033     -0.016      0.016     -0.041     -0.036     -0.006     -0.176     -0.151     -0.171     -0.192     -0.204     -0.236     -0.193     -0.319
   -25.750     -0.024      0.005     -0.012      0.004     -0.020     -0.037     -0.014      0.026      0.032      0.040      0.050     -0.022     -0.007      0.018     -0.031     -0.009     -0.001     -0.174     -0.173     -0.169     -0.126     -0.179     -0.195     -0.243     -0.367
   -25.500      0.057      0.029      0.032      0.023     -0.003      0.017     -0.015     -0.011      0.085     -0.080     -0.001     -0.025     -0.003     -0.008     -0.038      0.016      0.035     -0.139     -0.137     -0.153     -0.104     -0.131     -0.177     -0.222     -0.245
   -25.250     -0.019     -0.002     -0.055     -0.020      0.044     -0.008     -0.013      0.023      0.040      0.004      0.007     -0.075      0.014     -0.020     -0.093      0.006      0.034     -0.131     -0.158     -0.162     -0.066     -0.123     -0.145     -0.209     -0.282
   -25.000     -0.031      0.038      0.035     -0.017      0.022      0.032     -0.004     -0.022      0.094     -0.028     -0.031     -0.078     -0.009      0.040      0.043     -0.026      0.064     -0.068     -0.173     -0.148     -0.082     -0.099     -0.181     -0.111     -0.277
   -24.750     -0.049      0.066      0.040      0.039      0.013      0.021      0.004      0.031     -0.008     -0.004     -0.018     -0.012      0.018      0.001      0.059      0.014      0.033     -0.040     -0.169     -0.054     -0.048     -0.119     -0.146     -0.064     -0.312
   -24.500     -0.016      0.001      0.014      0.044      0.015     -0.038     -0.016      0.083     -0.008     -0.003     -0.001     -0.069      0.042      0.000     -0.013      0.001      0.046     -0.162     -0.153     -0.073     -0.111     -0.130     -0.179     -0.037     -0.176
   -24.250     -0.009      0.004      0.011      0.009     -0.032      0.024     -0.014      0.024     -0.025     -0.015      0.031     -0.085      0.010      0.001      0.120     -0.004     -0.004     -0.188     -0.120     -0.117     -0.053     -0.072     -0.162     -0.049     -0.283
   -24.000     -0.011      0.063      0.041      0.008     -0.049      0.047     -0.005      0.008     -0.023     -0.024     -0.010     -0.013     -0.001      0.031     -0.250      0.063     -0.032     -0.128     -0.192     -0.098     -0.099     -0.149     -0.161     -0.089     -0.220
   -23.750     -0.003      0.010      0.067     -0.002     -0.047      0.027     -0.025      0.024      0.013     -0.028     -0.004     -0.047      0.034      0.004     -0.063     -0.000      0.049     -0.082     -0.087     -0.102     -0.057     -0.153     -0.170     -0.127     -0.158
   -23.500      0.019      0.008     -0.009      0.036      0.024      0.011     -0.023      0.008      0.046     -0.001     -0.008      0.004      0.021      0.036      0.043      0.033     -0.011     -0.131     -0.147     -0.106     -0.087     -0.161     -0.173     -0.155     -0.188
   -23.250      0.040     -0.051     -0.003     -0.022      0.005      0.033     -0.046      0.049     -0.050      0.048      0.034      1.031     -0.019     -0.015     -0.173      0.012      0.047     -0.152     -0.122     -0.133     -0.128     -0.212     -0.164     -0.169     -0.180
   -23.000      0.035      0.036      0.051      0.049      0.035      0.067      0.009      0.030     -0.034      0.029     -0.007      0.026      0.035     -0.010     -0.101      0.047     -0.005     -0.137     -0.142     -0.109     -0.129     -0.203     -0.192     -0.245     -0.585
   -22.750      0.008     -0.028      0.051      0.033     -0.010     -0.019      0.039      0.062     -0.018      0.029      0.073      0.001      0.010      0.008     -0.111      0.000     -0.027     -0.119     -0.128     -0.168     -0.113     -0.166     -0.146     -0.221     -0.183
   -22.500      0.091     -0.025      0.030      0.033      0.017      0.004      0.050     -0.009     -0.063      0.044     -0.005      0.083      0.022      0.058      0.237      0.000     -0.016     -0.134     -0.083     -0.214     -0.144     -0.195     -0.080     -0.172     -0.271
   -22.250      0.027      0.029     -0.007      0.016      0.016      0.014      0.060      0.041     -0.012      0.032      0.053      0.063      0.020      0.006     -0.016      0.000      0.007     -0.116     -0.182     -0.163     -0.089     -0.179     -0.090     -0.127     -0.412
   -22.000      0.079      0.034      0.071      0.053      0.030      0.036      0.063      0.005      0.028     -0.009      0.022      0.022      0.024      0.012     -0.278      0.009     -0.059     -0.092     -0.166     -0.117     -0.158     -0.179     -0.208     -0.159     -0.264
   -21.750      0.009     -0.023      0.038      0.017      0.008     -0.028      0.057     -0.053      0.098     -0.034      0.011      0.003      0.022      0.008     -0.087     -0.015     -0.032     -0.097     -0.168     -0.140     -0.224     -0.152     -0.185     -0.201     -0.235
   -21.500     -0.039      0.001     -0.005      0.036      0.035      0.028      0.032     -0.008      0.077     -0.011     -0.027      0.041      0.059     -0.006     -0.051      0.031      0.003     -0.167     -0.110     -0.116     -0.186     -0.194     -0.171     -0.183     -0.227
   -21.250     -0.008      0.040      0.028     -0.011     -0.001      0.008      0.085      0.016     -0.004      0.050     -0.013      0.046     -0.019      0.028      0.012     -0.007      0.028     -0.140     -0.100     -0.163     -0.161     -0.205     -0.164     -0.146     -0.230
   -21.000     -0.000     -0.014     -0.025     -0.014      0.006      0.046      0.043      0.023      0.005      0.005      0.004      0.018     -0.028      0.006     -0.063      0.034      0.007     -0.144     -0.152     -0.189     -0.165     -0.173     -0.173     -0.135     -0.247
   -20.750     -0.023     -0.083     -0.024      0.016     -0.014      0.030     -0.008      0.025     -0.021     -0.014      0.004      0.048     -0.031      0.014      0.001     -0.023     -0.030     -0.174     -0.195     -0.159     -0.161     -0.156     -0.186     -0.066     -0.252
   -20.500      0.022      0.003     -0.012     -0.035     -0.052     -0.027      0.005      0.024      0.017     -0.039      0.024      0.006      0.049      0.051      0.262      0.026      0.043     -0.140     -0.177     -0.112     -0.149     -0.132     -0.164      0.034     -0.232
   -20.250     -0.018      0.005     -0.015     -0.062      0.004      0.024     -0.022     -0.040     -0.020      0.010     -0.006     -0.004      0.005     -0.038      0.049      0.010     -0.017     -0.101     -0.143     -0.156     -0.189     -0.128     -0.188      0.021      0.172
   -20.000      0.002      0.011     -0.005     -0.026     -0.019     -0.009      0.025     -0.007     -0.003     -0.035      0.048     -0.022     -0.006      0.044     -0.033      0.010     -0.054     -0.200     -0.140     -0.138     -0.174     -0.125     -0.183     -0.072     -0.199
   -19.750     -0.016      0.025      0.009      0.016     -0.013     -0.010     -0.011     -0.012     -0.035      0.002      0.024     -0.026      0.010     -0.066      0.017      0.037     -0.042     -0.137     -0.148     -0.186     -0.135     -0.146     -0.170     -0.089     -0.274
   -19.500      0.004     -0.002      0.022      0.038      0.022      0.071      0.005      0.019     -0.020     -0.036     -0.005     -0.020      0.055      0.001     -0.113      0.039      0.026     -0.129     -0.147     -0.130     -0.117     -0.208     -0.173     -0.136     -0.238
   -19.250     -0.089     -0.031      0.017      0.015     -0.022     -0.025     -0.045     -0.046     -0.013     -0.026      0.041     -0.014     -0.023     -0.035     -0.168      0.035      0.039     -0.182     -0.119     -0.086     -0.096     -0.231     -0.199     -0.187     -0.279
   -19.000      0.048     -0.007      0.026      0.064      0.014     -0.014      0.017     -0.055     -0.034     -0.009     -0.046     -0.044     -0.028      0.032     -0.258      0.004      0.037     -0.193     -0.150     -0.051     -0.130     -0.250     -0.137     -0.208     -0.252
   -18.750      0.016      0.010      0.039      0.028      0.010      0.037      0.062     -0.032      0.047      0.040     -0.028     -0.035      0.025     -0.026      0.192     -0.009      0.054     -0.123     -0.120     -0.091     -0.190     -0.161     -0.097     -0.186     -0.369
   -18.500     -0.012      0.046     -0.013      0.034     -0.034      0.003     -0.025      0.011     -0.025      0.011      0.025     -0.054      0.035      0.004     -0.044     -0.008      0.008     -0.144     -0.110     -0.183     -0.238     -0.234     -0.110     -0.221     -0.265
   -18.250     -0.007      0.051      0.014      0.014      0.048      0.031      0.041     -0.005      0.031      0.064      0.072     -0.010      0.013     -0.030      0.025     -0.007     -0.032     -0.174     -0.196     -0.150     -0.105     -0.212      0.035     -0.183     -0.230
   -18.000      0.003      0.019     -0.007     -0.026     -0.016      0.013     -0.005     -0.009      0.030      0.032      0.108     -0.068      0.017     -0.013     -0.028     -0.002      0.024     -0.093     -0.110     -0.140     -0.206     -0.176     -0.059     -0.195     -0.230
   -17.750     -0.055      0.011      0.021     -0.006     -0.006     -0.035      0.017      0.025      0.049     -0.006      0.063     -0.041      0.047      0.055      0.286      0.015      0.023     -0.129     -0.132     -0.148     -0.123     -0.105     -0.144     -0.181     -0.258
   -17.500     -0.016     -0.029     -0.006      0.014     -0.019      0.009     -0.016     -0.007      0.112      0.018      0.061      0.007     -0.001      0.029      0.063      0.051      0.005     -0.065     -0.161     -0.126     -0.198     -0.127     -0.131     -0.153     -0.152
   -17.250     -0.022     -0.007      0.019      0.036     -0.022      0.023     -0.014     -0.033      0.077      0.011     -0.009     -0.026     -0.000     -0.001     -0.050      0.051      0.023     -0.094     -0.098     -0.141     -0.151     -0.105     -0.134     -0.223     -0.208
   -17.000     -0.027      0.013     -0.006      0.018     -0.028      0.014     -0.018      0.031      0.042      0.056      0.076     -0.014      0.114     -0.001      0.330      0.018      0.009     -0.139     -0.096     -0.105     -0.136     -0.110     -0.159     -0.145     -0.229
   -16.750     -0.023     -0.017     -0.007      0.058     -0.022      0.036      0.005      0.031      0.049      0.056      0.057     -0.017      0.074      0.087      0.268      0.055      0.052     -0.140     -0.101     -0.162     -0.184     -0.145     -0.164     -0.094     -0.236
   -16.500     -0.002      0.055      0.056      0.037     -0.011      0.030      0.020      0.024      0.099      0.094      0.090      0.013      0.118      0.054      0.025      0.111      0.048     -0.097     -0.127     -0.067     -0.063     -0.038     -0.116     -0.100     -0.117
   -16.250      0.020      0.113      0.079      0.113     -0.001      0.006      0.081      0.088      0.067      0.029      0.069      0.017      0.062      0.063      0.082      0.052      0.058     -0.067     -0.041     -0.027     -0.066     -0.049     -0.125     -0.096     -0.118
   -16.000      0.004      0.043      0.030      0.012      0.002      0.119      0.100      0.022      0.046      0.028      0.084      0.093      0.095     -1.420      0.192      0.110      0.094     -0.103     -0.009     -0.109     -0.058     -0.054     -0.100     -0.076     -0.148
   -15.750     -0.009      0.028      0.002      0.047      0.052      0.042      0.063      0.040      0.034      0.044      0.099      0.018      0.033     -0.013      0.061      0.124      0.083     -0.099     -0.158     -0.079     -0.050     -0.059     -0.050     -0.069     -0.117
   -15.500      0.050      0.008      0.007      0.027      0.055      0.042      0.019      0.041      0.049      0.108      0.045      0.066      0.084      0.138     -0.057      0.062      0.078     -0.089     -0.059     -0.105     -0.132     -0.092     -0.066     -0.082     -0.052
   -15.250     -0.031      0.049      0.099      0.056      0.070      0.055      0.033      0.049      0.109      0.089      0.050      0.041      0.062      0.098      0.014      0.122      0.135     -0.073     -0.075     -0.084     -0.018     -0.067     -0.065     -0.092     -0.044
   -15.000      0.034      0.075      0.063      0.089      0.031      0.082      0.066      0.073      0.133      0.108      0.095      0.044      0.108      0.129      0.158      0.110      0.121     -0.056     -0.055     -0.058     -0.098     -0.068     -0.038     -0.042     -0.131
   -14.750      0.035      0.049      0.052     -0.035      0.017      0.058      0.074      0.070      0.101      0.105      0.072      0.057      0.098      0.054      0.232      0.070      0.056     -0.123     -0.067      0.055     -0.072     -0.141     -0.077     -0.085     -0.057
   -14.500      0.031      0.038      0.087      0.032      0.034      0.080      0.022      0.074      0.121      0.110      0.022      0.055      0.120      0.052      0.315      0.077      0.148     -0.047     -0.035      0.008     -0.068     -0.046     -0.040     -0.108     -0.213
   -14.250      0.003      0.132      0.075      0.081      0.047      0.101     -0.010      0.058      0.172      0.103      0.103      0.008      0.098      0.113      0.154      0.083      0.081     -0.043     -0.027     -0.015     -0.071     -0.129     -0.107     -0.078     -0.106
   -14.000      0.056      0.058      0.087      0.104      0.051      0.005      0.047      0.063      0.050      0.127      0.053      0.052      0.081      0.102     -0.022      0.114      0.053     -0.037     -0.033     -0.075     -0.080     -0.154     -0.143     -0.083     -0.118
   -13.750      0.084      0.063      0.130      0.048      0.082      0.129      0.140      0.101      0.060      0.115      0.092      0.067      0.113      0.083      0.225      0.023      0.118      0.011     -0.044     -0.023     -0.079     -0.089     -0.072     -0.030     -0.097
   -13.500      0.025      0.030      0.101      0.079      0.057      0.093      0.158      0.123      0.010      0.100      0.044      0.101      0.044      0.125     -0.071      0.089      0.125     -0.054     -0.100     -0.035     -0.075     -0.093      0.002     -0.079     -0.178
   -13.250      0.045      0.006      0.030      0.102      0.051      0.195      0.133      0.100      0.102      0.084      0.027      0.051      0.084      0.077      0.094      0.105      0.158     -0.018     -0.017     -0.044     -0.094      0.024     -0.067     -0.077     -0.181
   -13.000      0.032      0.103      0.076      0.072      0.071      0.064      0.178      0.111      0.117      0.061      0.072      0.033      0.021      0.096      0.006      0.095      0.162     -0.052     -0.064     -0.043     -0.046     -0.055     -0.118     -0.066     -0.130
   -12.750      0.064      0.008      0.057      0.034      0.019      0.003      0.117      0.095      0.076      0.060      0.094      0.117      0.121      0.085     -0.078      0.077      0.210     -0.155     -0.094     -0.007     -0.042     -0.025     -0.110      0.032     -0.113
   -12.500     -0.004      0.052      0.072      0.074      0.070      0.068      0.107      0.061      0.067      0.080      0.051      0.046      0.067      0.061      0.180      0.021      0.037     -0.090     -0.020     -0.031     -0.071     -0.068     -0.074      0.064     -0.136
   -12.250      0.043      0.091      0.062      0.042      0.044      0.036      0.016      0.010      0.103      0.082      0.132      0.062      0.078      0.067     -0.209      0.072      0.168     -0.025     -0.032     -0.021     -0.106     -0.061     -0.052      0.045     -0.195
   -12.000      0.062      0.021      0.076      0.043      0.111      0.027      0.059      0.042      0.083      0.037      0.079     -0.012      0.126      0.137      0.044      0.075      0.115     -0.050     -0.005     -0.045     -0.052     -0.089     -0.071      0.061     -0.126
   -11.750     -0.012      0.085      0.044      0.027      0.030      0.070      0.057      0.051      0.078      0.056      0.049      0.072      0.104      0.135      0.247      0.167      0.162     -0.033     -0.011     -0.003     -0.081     -0.037     -0.030     -0.017     -0.099
   -11.500      0.047      0.025      0.051      0.050      0.038      0.116      0.044      0.067      0.141      0.094      0.132      0.018      0.081      0.130     -0.058      0.103      0.226      0.044     -0.031     -0.066     -0.037      0.015     -0.041      0.012     -0.209
   -11.250      0.061      0.033      0.069      0.116      0.021      0.077      0.111      0.093      0.046      0.126      0.077      0.023      0.124      0.157      0.353      0.142      0.230      0.042     -0.017     -0.008     -0.078     -0.020     -0.057     -0.076     -0.089
   -11.000      0.104      0.025      0.093      0.138      0.072      0.052      0.123      0.065      0.091      0.084      0.075      0.054      0.130      0.099      0.309      0.171      0.112     -0.012     -0.019     -0.010     -0.070     -0.013     -0.052     -0.052      0.222
   -10.750      0.064      0.046      0.090      0.120      0.055      0.167      0.078      0.072      0.107      0.147      0.087      0.125      0.145      0.148      0.246      0.141      0.106     -0.059     -0.007     -0.039      0.025      0.015      0.009     -0.008     -0.150
   -10.500      0.059      0.092      0.103      0.167      0.103      0.127      0.111      0.062      0.074      0.151      0.148      0.090      0.125      0.096      0.096      0.142      0.136     -0.014     -0.082     -0.067      0.069     -0.072      0.088     -0.038      0.034
   -10.250      0.035      0.127      0.102      0.125      0.082      0.077      0.111      0.095      0.105      0.103      0.152      0.066      0.141      0.139      0.165      0.058      0.132     -0.012     -0.052     -0.009      0.130     -0.024      0.004     -0.088      0.173
   -10.000      0.040      0.060      0.075      0.066      0.120      0.085      0.064      0.140      0.137      0.131      0.135      0.059      0.112      0.127      0.154      0.131      0.113      0.011     -0.061      0.018      0.057     -0.065     -0.039     -0.034     -0.147
    -9.750      0.065      0.058      0.074      0.045      0.071      0.094      0.036      0.101      0.092      0.136      0.084      0.121      0.117      0.157     -0.032      0.116      0.132     -0.019      0.027     -0.033      0.058     -0.063     -0.053     -0.056     -0.118
    -9.500      0.085      0.046      0.120      0.127      0.043      0.111      0.130      0.123      0.100      0.088      0.069      0.032      0.108      0.130      0.124      0.129      0.190     -0.012     -0.056     -0.031      0.023     -0.057     -0.024     -0.046     -0.101
    -9.250      0.088      0.013      0.054      0.114      0.098      0.081      0.151      0.106      0.167      0.148      0.104      0.080      0.130      0.142      0.419      0.132      0.165     -0.039      0.030     -0.007      0.024      0.028     -0.064     -0.031      0.244
    -9.000      0.085      0.049      0.041      0.024      0.097      0.072      0.100      0.077      0.070      0.065      0.100      0.107      0.183      0.132      0.160      0.138      0.176     -0.010     -0.009      0.044     -0.041     -0.035     -0.011     -0.100     -0.123
    -8.750      0.074      0.033      0.080      0.115      0.071      0.091      0.141      0.117      0.187      0.139      0.109      0.113      0.184      0.186      0.033      0.116      0.154     -0.053      0.001     -0.044     -0.543     -0.005      0.000      0.020     -0.050
    -8.500      0.064      0.069      0.072      0.084      0.048      0.079      0.090      0.106      0.129      0.124      0.129      0.089      0.129      0.135      0.285      0.150      0.195     -0.028     -0.026      0.013      0.005     -0.051     -0.027      0.003     -0.049
    -8.250      0.029      0.084      0.089      0.135      0.085      0.107      0.150      0.156      0.116      0.049      0.117      0.121      0.196      0.137      0.197      0.196      0.156      0.034      0.004     -0.020      0.045     -0.059     -0.035      0.020     -0.093
    -8.000      0.040      0.056      0.034      0.122      0.103      0.151      0.172      0.140      0.129      0.174      0.150      0.098      0.130      0.159      0.216      0.192      0.183      0.024      0.011     -0.018      0.012      0.039     -0.013      0.019     -0.040
    -7.750      0.087      0.066      0.117      0.099      0.089      0.110      0.160      0.158      0.123      0.079      0.166      0.121      0.104      0.161      0.135      0.138      0.228      0.036     -0.003     -0.024      0.014     -0.011      0.002     -0.013     -0.581
    -7.500      0.040      0.088      0.126      0.100      0.123      0.121      0.110      0.137      0.074      0.108      0.138      0.086      0.110      0.143     -0.035      0.132      0.127      0.087     -0.067     -0.041     -0.024      0.012      0.015     -0.006     -0.053
    -7.250      0.047      0.106      0.042      0.089      0.115      0.130      0.121      0.178      0.065      0.110      0.117      0.133      0.104      0.181      0.032      0.132      0.117      0.033      0.014     -0.045     -0.023      0.005      0.027     -0.025     -0.062
    -7.000      0.165      0.108      0.101      0.123      0.108      0.110      0.112      0.202      0.101      0.151      0.134      0.102      0.202      0.118      0.369      0.193      0.183      0.051      0.046      0.028     -0.060      0.008      0.031     -0.059     -0.005
    -6.750      0.040      0.065      0.062      0.105      0.105      0.142      0.107      0.132      0.110      0.121      0.127      0.105      0.170      0.216      0.159      0.192      0.199      0.088     -0.041      0.002     -0.009     -0.008     -0.027     -0.013     -0.378
    -6.500      0.070      0.051      0.079      0.060      0.139      0.022      0.085      0.116      0.097      0.092      0.168      0.074      0.145      0.179      0.190      0.106      0.175      0.024     -0.001      0.043      0.008     -0.019     -0.014     -0.030     -0.044
    -6.250      0.039      0.134      0.091      0.087      0.155      0.119      0.119      0.093      0.127      0.129      0.132      0.053      0.200      0.196      0.113      0.092      0.162      0.056     -0.015      0.041      0.017     -0.002      0.017     -0.017      0.002
    -6.000      0.054      0.109      0.149      0.123      0.063      0.102      0.156      0.125      0.049      0.149      0.167      0.099      0.171      0.183      0.119      0.144      0.195      0.043      0.042      0.031      0.055      0.033      0.033     -0.076     -0.096
    -5.750      0.076      0.095      0.096      0.106      0.031      0.124      0.126      0.090      0.074      0.145      0.122      0.086      0.181      0.154     -0.087      0.185      0.127      0.003      0.054     -0.021      0.046      0.012     -0.009     -0.012     -0.050
    -5.500      0.085      0.099      0.081      0.120      0.067      0.115      0.053      0.096      0.124      0.099      0.077      0.138      0.146      0.166      0.237      0.119      0.160      0.012      0.050      0.003      0.057     -0.024     -0.042     -0.038      0.365
    -5.250      0.093      0.065      0.081      0.106      0.080      0.073      0.000      0.086      0.181      0.159      0.123      0.132      0.176      0.135      0.169      0.195      0.119     -0.001      0.004      0.034      0.048      0.000     -0.059     -0.068      0.340
    -5.000      0.106      0.102      0.099      0.106      0.086      0.113      0.032      0.088      0.096      0.115      0.135      0.067      0.184      0.142      0.101      0.146      0.102     -0.010      0.046     -0.056      0.128      0.003      0.027      0.021     -0.017
    -4.750      0.013      0.062      0.083      0.092      0.130      0.108      0.066      0.091      0.100      0.134      0.188      0.064      0.181      0.177      0.227      0.141      0.153     -0.014     -0.038      0.021      0.097     -0.055      0.009      0.065     -0.046
    -4.500      0.117      0.087      0.117      0.114      0.130      0.122      0.101      0.169      0.165      0.145      0.124      0.138      0.158      0.138     -0.000      0.130      0.163     -0.030      0.042      0.020      0.108      0.066     -0.024      0.009     -0.034
    -4.250      0.074      0.043      0.082      0.122      0.123      0.070      0.116      0.127      0.122      0.123      0.168     -0.011      0.221      0.145      0.016      0.154      0.148      0.016     -0.028     -0.041      0.013      0.057      0.011      0.019     -0.121
    -4.000      0.067      0.028      0.065      0.084      0.114      0.153      0.131      0.067      0.066      0.164      0.152      0.053      0.201      0.125      0.113      0.165      0.216     -0.064     -0.032     -0.023     -0.013      0.050     -0.055      0.006     -0.577
    -3.750      0.082      0.071      0.100      0.036      0.082      0.098      0.068      0.082      0.140      0.107      0.091      0.127      0.182      0.142      0.072      0.152      0.168      0.009     -0.035     -0.050     -0.019      0.023     -0.009     -0.008      0.003
    -3.500      0.036      0.063      0.053      0.128      0.123      0.152      0.103      0.101      0.148      0.127      0.119      0.103      0.144      0.172      0.202      0.186      0.171      0.036      0.028     -0.017     -0.005     -0.003      0.023     -0.003     -0.025
    -3.250      0.056      0.068      0.055      0.054      0.033      0.114      0.092      0.124      0.091      0.130      0.116      0.101      0.116      0.103      0.070      0.207      0.136     -0.016      0.044      0.025      0.020     -0.014      0.041      0.002     -0.053
    -3.000      0.026      0.082      0.100      0.072      0.105      0.006      0.079      0.072      0.147      0.116      0.158      0.120      0.101      0.135      0.100      0.134      0.163     -0.036     -0.005      0.010      0.035      0.032      0.015      0.075      0.040
    -2.750      0.114      0.071      0.096      0.106      0.089      0.131      0.110      0.140      0.127      0.138      0.157      0.107      0.152      0.122     -0.077      0.187      0.168     -0.048      0.022      0.033      0.041      0.014     -0.016      0.012      0.889
    -2.500      0.109      0.087      0.102      0.117      0.096      0.082      0.096      0.116      0.081      0.084      0.129      0.115      0.148      0.166      0.129      0.162      0.176     -0.027      0.021      0.036     -0.001     -0.021      0.036      0.061      0.020
    -2.250      0.052      0.099      0.090      0.047      0.082      0.089      0.082      0.113      0.058      0.153      0.113      0.080      0.124      0.145      0.212      0.101      0.130     -0.013     -0.018      0.001     -0.033      0.032     -0.049      0.036      0.027
    -2.000      0.042      0.078      0.053      0.120      0.080      0.141      0.127      0.066      0.096      0.115      0.124      0.032      0.117      0.120      0.158      0.223      0.205     -0.022     -0.038     -0.009     -0.011     -0.003     -0.010     -0.005      0.064
    -1.750      0.095      0.107      0.063      0.088      0.084      0.076      0.139      0.109      0.045      0.147      0.168      0.063      0.145      0.196      0.088      0.114      0.141     -0.065     -0.003      0.046     -0.003     -0.012     -0.051      0.025     -0.007
    -1.500      0.095      0.058      0.119      0.083      0.132      0.146      0.121      0.095      0.110      0.168      0.152      0.127      0.157      0.134      0.147      0.122      0.173      0.037     -0.038      0.031     -0.003     -0.033      0.010     -0.040      0.231
    -1.250      0.062      0.076      0.142      0.083      0.077      0.121      0.136      0.113      0.142      0.169      0.178      0.123      0.137      0.182      0.339      0.174      0.159     -0.017     -0.022      0.033     -0.007     -0.016     -0.011      0.023      0.005
    -1.000      0.093      0.075      0.105      0.063      0.086      0.070      0.103      0.079      0.091      0.082      0.151      0.112      0.200      0.156      0.201      0.178      0.075     -0.013     -0.001      0.029      0.015     -0.030      0.045     -0.011     -0.004
    -0.750      0.039      0.107      0.125      0.089      0.035      0.188      0.122      0.083      0.154      0.071      0.155      0.086      0.157      0.189      0.163      0.152      0.144      0.011     -0.018     -0.039     -0.019      0.018      0.048      0.008      0.078
    -0.500      0.070      0.063      0.099      0.084      0.119      0.161      0.084      0.064      0.109      0.108      0.183      0.105      0.145      0.146      0.127      0.175      0.169     -0.020     -0.026     -0.009     -0.017      0.057      0.039     -0.029     -0.103
    -0.250      0.054      0.110      0.107      0.088      0.117      0.109      0.086      0.082      0.142      0.114      0.868      0.191      0.133      0.160      0.185      0.143      0.084     -0.042     -0.038      0.004     -0.037      0.033     -0.004      0.073     -0.005
     0.000      0.112      0.127      0.188      0.089      0.140      0.123      0.176      0.091      0.185      0.171      0.255      0.229      0.213      0.267      0.546      0.309      0.293      0.087      0.072      0.054      0.093      0.220      0.176      0.191      0.525
     0.250      0.410      0.634      0.626      0.649      0.720      0.767      0.884      0.842      0.905      0.969      1.090      1.090      0.961      1.086      1.190      1.157      1.118      1.143      0.772      0.950      0.988      1.049      1.169      1.166      0.927
     0.500      0.724      0.846      0.920      0.931      1.035      1.178      1.196      1.174      1.248      1.288      1.464      1.451      1.349      1.531      1.537      1.623      1.494      1.488      1.157      1.319      1.368      1.401      1.492      1.548      1.248
     0.750      0.894      1.030      1.110      1.149      1.223      1.290      1.394      1.335      1.446      1.496      1.604      1.578      1.567      1.772      1.685      1.764      1.697      1.733      1.319      1.552      1.527      1.648      1.691      1.758      2.187
     1.000      0.985      1.139      1.229      1.277      1.289      1.474      1.534      1.525      1.564      1.704      1.820      1.732      1.735      1.914      1.877      1.904      1.971      1.810      1.516      1.702      1.665      1.756      1.855      1.853      1.652
     1.250      1.008      1.228      1.288      1.379      1.408      1.508      1.567      1.601      1.633      1.801      1.880      1.864      1.847      2.015      1.985      1.985      2.002      1.936      1.566      1.793      1.802      1.920      2.013      2.032      1.736
     1.500      1.039      1.221      1.308      1.421      1.423      1.564      1.635      1.718      1.733      1.833      1.921      1.916      1.938      2.031      1.768      2.100      2.033      1.983      1.686      1.877      1.893      1.944      1.985      2.025      1.862
     1.750      1.074      1.239      1.323      1.464      1.501      1.561      1.638      1.630      1.727      1.897      1.928      1.909      1.977      2.157      1.968      2.080      2.076      2.033      1.756      1.843      1.902      2.028      2.026      2.102      2.318
     2.000      1.058      1.270      1.330      1.456      1.506      1.663      1.700      1.647      1.747      1.864      1.992      1.950      1.988      2.110      2.080      2.095      2.055      2.014      1.781      1.923      1.945      2.026      2.100      2.121      1.874
     2.250      1.060      1.250      1.324      1.459      1.517      1.650      1.708      1.602      1.769      1.846      1.968      1.988      1.996      2.136      2.142      2.138      2.090      2.082      1.760      1.928      1.956      2.077      2.090      2.158      1.928
     2.500      1.075      1.283      1.385      1.430      1.504      1.639      1.713      1.538      1.801      1.887      2.028      1.987      2.024      2.140      2.225      2.160      2.158      2.041      1.781      2.000      1.925      2.080      2.116      2.048      2.013
     2.750      1.075      1.251      1.374      1.467      1.534      1.682      1.721      1.586      1.828      1.788      2.022      1.969      1.931      2.118      1.986      2.134      2.151      2.095      1.800      1.915      1.862      2.033      2.008      2.141      1.803
     3.000      1.050      1.291      1.406      1.464      1.468      1.645      1.665      1.626      1.771      1.846      2.012      1.915      2.005      2.083      2.162      2.183      2.098      2.050      1.836      1.919      1.820      2.048      1.921      2.086      0.067
     3.250      1.059      1.296      1.409      1.526      1.581      1.648      1.706      1.718      1.818      1.818      2.020      1.991      2.009      2.092      2.204      2.135      2.135      2.022      1.781      1.922      1.854      1.986      2.006      2.106      1.922
     3.500      1.084      1.270      1.410      1.459      1.545      1.627      1.671      1.746      1.888      1.775      2.016      1.990      1.997      2.087      2.124      2.106      2.065      2.014      1.789      1.925      1.859      1.996      2.051      2.119      1.989
     3.750      1.064      1.277      1.425      1.440      1.546      1.622      1.715      1.777      1.783      1.863      1.966      1.972      1.985      2.138      2.230      2.150      2.134      2.068      1.795      1.904      1.919      2.031      2.048      2.125      1.887
     4.000      1.103      1.217      1.396      1.420      1.460      1.514      1.711      1.803      1.789      1.831      1.966      1.947      1.992      2.127      2.213      2.119      2.090      2.062      1.785      1.910      1.936      2.109      2.118      2.082      1.852
     4.250      1.113      1.195      1.384      1.421      1.497      1.570      1.714      1.790      1.754      1.909      1.968      1.938      1.966      2.178      2.088      2.128      2.106      1.992      1.736      1.946      1.926      2.023      2.049      2.109      1.860
     4.500      1.032      1.250      1.392      1.457      1.507      1.596      1.706      1.789      1.805      1.918      1.987      1.961      1.988      2.166      2.245      2.133      2.126      2.082      1.799      1.915      1.912      1.991      2.070      2.072      1.867
     4.750      1.129      1.269      1.414      1.456      1.501      1.536      1.693      1.788      1.740      1.861      1.981      1.896      1.976      2.127      2.183      2.090      2.104      2.026      1.800      1.913      1.908      1.937      2.039      2.095      2.335
     5.000      1.087      1.223      1.416      1.473      1.468      1.600      1.706      1.764      1.775      1.945      1.962      1.988      1.980      2.134      2.381      2.121      2.138      2.028      1.780      1.865      1.908      1.998      2.003      2.059      1.963
     5.250      1.087      1.230      1.428      1.433      1.484      1.640      1.733      1.722      1.742      1.933      2.023      2.012      2.010      2.121      1.929      2.087      2.103      2.027      1.729      1.846      1.910      1.951      1.953      2.021      1.860
     5.500      1.056      1.284      1.361      1.437      1.468      1.554      1.675      1.720      1.817      1.842      2.016      1.951      2.037      2.078      2.137      2.101      2.103      2.000      1.754      1.885      1.906      1.973      1.974      2.029      1.983
     5.750      1.014      1.241      1.386      1.423      1.467      1.546      1.687      1.689      1.785      1.833      1.962      1.866      1.951      2.088      2.034      2.120      2.083      2.006      1.558      1.897      1.917      1.989      2.056      2.046      1.881
     6.000      1.038      1.223      1.365      1.398      1.442      1.555      1.673      1.716      1.817      1.799      1.948      1.880      1.960      2.036      1.925      2.053      2.060      1.955      1.519      1.876      1.876      1.991      2.006      2.048      1.776
     6.250      1.045      1.213      1.342      1.413      1.469      1.532      1.653      1.753      1.735      1.828      1.954      1.921      1.978      2.110      1.816      2.088      2.082      1.940      1.538      1.807      1.922      1.937      1.991      2.015      1.839
     6.500      1.026      1.269      1.349      1.436      1.468      1.553      1.635      1.684      3.827      1.805      1.979      1.846      1.935      2.020      2.031      2.073      2.088      1.901      1.667      1.793      1.880      1.913      1.977      1.965      1.822
     6.750      1.026      1.193      1.279      1.358      1.456      1.522      1.627      1.641      1.824      1.794      1.977      1.867      1.921      2.072      2.102      2.083      2.019      1.998      1.686      1.847      1.876      1.991      1.938      2.043      1.912
     7.000      0.994      1.184      1.297      1.392      1.471      1.530      1.600      1.583      1.739      1.758      1.938      1.790      1.902      2.039      1.942      2.032      1.981      1.908      1.664      1.870      1.903      1.932      1.867      1.986      1.860
     7.250      0.977      1.243      1.296      1.346      1.419      1.497      1.502      1.571      1.654      1.802      1.924      1.814      1.931      1.966      2.187      2.016      2.064      1.956      1.679      1.868      1.877      1.912      1.887      2.024      1.906
     7.500      0.910      1.215      1.183      1.304      1.449      1.484      1.547      1.549      1.617      1.749      1.865      1.854      1.805      2.002      2.390      2.061      2.044      1.965      1.649      1.800      1.813      1.894      1.912      2.002      1.953
     7.750      0.905      1.163      1.230      1.321      1.352      1.506      1.540      1.654      1.532      1.797      1.916      1.805      1.885      2.004      1.990      1.964      2.002      1.935      1.684      1.854      1.873      1.846      1.914      1.996      2.106
     8.000      0.891      1.163      1.190      1.316      1.394      1.446      1.522      1.604      1.546      1.735      1.921      1.805      1.884      2.016      2.234      1.928      2.051      1.931      1.661      1.832      1.852      1.783      1.898      1.870      1.845
     8.250      0.912      1.089      1.141      1.305      1.348      1.467      1.518      1.627      1.575      1.718      1.886      1.839      1.848      1.932      1.978      1.999      1.967      1.947      1.661      1.808      1.819      1.813      1.966      2.029      2.062
     8.500      0.924      1.094      1.184      1.288      1.237      1.481      1.490      1.605      1.477      1.676      1.821      1.813      1.858      1.888      2.073      2.062      1.964      1.917      1.652      1.806      1.769      1.838      1.995      1.945      1.795
     8.750      0.943      1.110      1.165      1.303      1.307      1.451      1.470      1.579      1.543      1.693      1.866      1.761      1.841      1.904      1.919      2.018      2.109      1.863      1.691      1.739      1.736      1.846      1.942      2.011      1.873
     9.000      0.905      1.131      1.216      1.286      1.333      1.457      1.494      1.532      1.494      1.641      1.800      1.779      1.811      1.947      1.895      2.017      1.961      1.929      1.629      1.733      1.817      1.872      1.916      2.047      1.972
     9.250      0.894      1.089      1.237      1.261      1.307      1.379      1.497      1.498      1.489      1.728      1.739      1.743      1.778      1.916      1.864      1.877      2.003      1.824      1.598      1.754      1.774      1.894      1.924      2.017      1.891
     9.500      0.923      1.104      1.191      1.326      1.341      1.413      1.473      1.546      1.469      1.697      1.724      1.762      1.793      1.928      1.806      1.976      1.952      1.902      1.466      1.699      1.796      1.925      1.893      1.961      1.814
     9.750      0.902      1.114      1.222      1.230      1.323      1.346      1.487      1.518      1.525      1.690      1.814      1.721      1.770      1.924      1.990      1.952      1.963      1.852      1.476      1.774      1.756      1.913      1.928      2.044      1.808
    10.000      0.916      1.103      1.218      1.297      1.245      1.415      1.559      1.535      1.506      1.599      1.786      1.768      1.841      1.920      1.889      1.916      2.012      1.859      1.544      1.769      1.782      1.879      2.006      2.066      1.902
    10.250      0.960      1.123      1.221      1.316      1.316      1.394      1.481      1.580      1.529      1.710      1.790      1.798      1.811      1.936      1.868      1.982      1.924      1.893      1.525      1.759      1.784      1.947      2.007      2.039      1.893
    10.500      1.001      1.087      1.210      1.310      1.333      1.407      1.544      1.570      1.530      1.757      1.822      1.794      1.864      1.903      2.009      1.992      1.996      1.870      1.518      1.720      1.867      1.847      1.945      1.978      1.082
    10.750      0.940      1.109      1.210      1.325      1.361      1.454      1.499      1.557      1.548      1.720      1.849      1.837      1.848      1.958      1.983      1.956      2.027      1.898      1.562      1.674      1.864      1.927      1.973      1.985      1.883
    11.000      0.957      1.147      1.158      1.306      1.312      1.447      1.521      1.590      1.570      1.717      1.861      1.811      1.864      1.945      2.142      1.979      1.991      1.932      1.650      1.689      1.859      1.918      1.977      2.059      2.463
    11.250      0.917      1.145      1.132      1.375      1.369      1.455      1.475      1.605      1.586      1.710      1.822      1.869      1.870      1.926      2.001      2.028      1.964      1.881      1.686      1.717      1.844      1.985      1.933      2.049      1.926
    11.500      0.958      1.123      1.143      1.376      1.381      1.424      1.432      1.603      1.609      1.720      1.825      1.813      1.874      1.925      2.080      2.022      2.015      1.908      1.648      1.784      1.914      1.950      1.950      2.069      2.970
    11.750      0.987      1.162      1.152      1.302      1.396      1.433      1.503      1.650      1.591      1.694      1.849      1.839      1.872      1.934      1.918      1.976      1.958      1.922      1.643      1.760      1.857      1.974      1.992      2.108      1.959
    12.000      0.982      1.131      1.260      1.403      1.344      1.415      1.492      1.626      1.599      1.732      1.843      1.826      1.826      1.959      1.996      2.002      2.079      1.905      1.617      1.796      1.870      1.982      2.024      2.072      1.914
    12.250      0.927      1.148      1.269      1.312      1.360      1.468      1.535      1.668      1.597      1.757      1.816      1.832      1.840      1.950      2.091      2.037      1.961      1.881      1.707      1.824      1.818      1.930      2.005      2.073      1.914
    12.500      0.947      1.155      1.301      1.424      1.367      1.464      1.607      1.641      1.642      1.733      1.827      1.790      1.865      2.020      2.138      1.999      1.941      1.955      1.612      1.793      1.842      1.975      2.024      1.934      1.792
    12.750      0.939      1.161      1.260      1.350      1.361      1.515      1.473      1.610      1.710      1.809      1.864      1.823      1.870      1.959      1.929      2.078      1.987      1.956      1.677      1.858      1.844      1.970      1.932      1.895      2.037
    13.000      0.935      1.109      1.265      1.408      1.340      1.480      1.499      1.618      1.722      1.760      1.850      1.810      1.819      1.944      2.074      2.024      1.963      1.906      1.651      1.830      1.833      1.986      1.987      1.870      2.001
    13.250      0.955      1.102      1.266      1.320      1.434      1.500      1.496      1.632      1.691      1.726      1.867      1.816      1.784      1.990      2.005      1.983      2.014      1.909      1.609      1.786      1.809      1.947      2.031      1.872      1.966
    13.500      0.990      1.112      1.271      1.387      1.385      1.508      1.557      1.613      1.656      1.714      1.812      1.800      1.878      1.940      1.912      2.001      1.951      1.911      1.628      1.785      1.737      1.923      2.053      1.862      1.795
    13.750      0.987      1.136      1.255      1.296      1.314      1.487      1.509      1.603      1.680      1.737      1.838      1.817      1.836      1.935      2.061      1.972      1.945      1.908      1.629      1.764      1.833      1.945      1.911      1.981      1.912
    14.000      0.961      1.121      1.207      1.255      1.387      1.516      1.564      1.549      1.626      1.707      1.870      1.889      1.863      1.984      2.237      2.037      2.000      1.888      1.616      1.843      1.789      1.941      1.976      1.933      1.947
    14.250      1.011      1.236      1.270      1.326      1.353      1.552      1.597      1.474      1.628      1.670      1.856      1.811      1.830      1.991      2.019      1.968      1.986      1.893      1.618      1.806      1.883      1.900      1.943      1.928      1.789
    14.500      1.020      1.197      1.248      1.306      1.358      1.531      1.582      1.498      1.669      1.553      1.891      1.820      1.850      1.990      2.027      2.023      1.968      1.852      1.606      1.826      1.852      1.947      1.919      1.948      1.794
    14.750      0.974      1.153      1.228      1.311      1.344      1.515      1.568      1.491      1.670      1.618      1.917      1.811      1.852      1.962      1.926      1.908      1.985      1.904      1.652      1.790      1.819      1.884      2.006      1.965      1.895
    15.000      0.977      1.190      1.246      1.308      1.335      1.425      1.597      1.450      1.717      1.658      1.899      1.790      1.801      1.956      1.984      1.941      1.992      1.927      1.633      1.729      1.774      1.905      1.984      1.978      1.883
    15.250      0.956      1.216      1.155      1.237      1.327      1.412      1.586      1.491      1.668      1.702      1.865      1.757      1.859      1.940      1.926      1.969      2.005      1.918      1.637      1.710      1.787      1.883      1.912      2.011      2.029
    15.500      0.948      1.184      1.212      1.297      1.359      1.507      1.563      1.502      1.635      1.703      1.765      1.761      1.841      1.927      1.588      1.984      1.930      1.870      1.656      1.710      1.708      1.850      1.893      2.042      2.093
    15.750      0.914      1.166      1.202      1.260      1.358      1.442      1.555      1.561      1.617      1.708      1.825      1.778      1.869      1.943      2.145      1.945      1.942      1.842      1.663      1.660      1.733      1.817      1.902      2.011      2.650
    16.000      0.912      1.141      1.163      1.279      1.346      1.486      1.483      1.554      1.628      1.692      1.876      1.735      0.195      1.907      2.208      1.921      1.969      1.819      1.631      1.672      1.736      1.763      1.879      1.965      2.000
    16.250      0.938      1.153      1.124      1.238      1.332      1.443      1.484      1.497      1.677      1.652      1.822      1.802      1.760      1.931      1.715      1.965      1.950      1.841      1.583      1.717      1.706      1.711      1.874      2.007      1.665
    16.500      0.900      1.126      1.215      1.258      1.329      1.408      1.500      1.564      1.621      1.733      1.849      1.828      1.753      1.919      2.149      1.930      1.891      1.861      1.606      1.628      1.718      1.700      1.826      1.991      1.963
    16.750      0.914      1.071      1.205      1.243      1.337      1.363      1.497      1.506      1.619      1.703      1.816      1.759      1.804      1.904      1.822      1.976      1.904      1.857      1.678      1.656      1.727      1.670      1.833      1.984      2.009
    17.000      0.942      1.087      1.195      1.320      1.249      1.323      1.480      1.582      1.596      1.686      1.789      1.761      1.782      1.856      1.894      1.978      1.911      1.790      1.637      1.607      1.770      1.744      1.851      1.983      2.004
    17.250      0.911      1.098      1.180      1.254      1.249      1.340      1.448      1.545      1.538      1.693      1.760      1.805      1.737      1.875      1.549      1.966      1.898      1.830      1.575      1.781      1.724      1.717      1.852      1.995      2.075
    17.500      0.911      1.093      1.189      1.260      1.295      1.356      1.432      1.499      1.525      1.655      1.818      1.810      1.778      1.923      1.587      1.975      1.937      1.818      1.566      1.719      1.768      1.789      1.856      1.940      2.069
    17.750      0.882      1.136      1.149      1.203      1.307      1.410      1.373      1.572      1.508      1.626      1.824      1.747      1.761      1.878      1.711      1.955      1.879      1.845      1.592      1.658      1.793      1.817      1.836      2.000      1.972
    18.000      0.898      1.094      1.194      1.224      1.297      1.451      1.382      1.509      1.538      1.629      1.740      1.682      1.774      1.862      1.911      1.917      1.945      1.812      1.552      1.753      1.786      1.809      1.836      1.961      2.119
    18.250      0.931      1.105      1.104      1.260      1.297      1.408      1.446      1.541      1.545      1.599      1.696      1.715      1.800      1.936      2.190      1.925      1.936      1.766      1.521      1.701      1.756      1.838      1.877      1.874      1.972
    18.500      0.902      1.079      1.105      1.229      1.270      1.420      1.489      1.576      1.547      1.550      1.661      1.706      1.784      1.889      1.955      1.910      1.862      1.786      1.524      1.738      1.702      1.826      1.842      1.864      1.892
    18.750      0.901      1.092      1.204      1.205      1.236      1.379      1.451      1.508      1.521      1.595      1.753      1.720      1.753      1.904      1.864      1.887      1.893      1.774      1.425      1.663      1.734      1.765      1.920      1.955      1.894
    19.000      0.879      1.096      1.132      1.224      1.289      1.374      1.448      1.484      1.508      1.564      1.731      1.753      1.775      1.885      0.911      1.954      1.928      1.797      1.402      1.651      1.691      1.837      1.884      2.002      2.002
    19.250      0.890      1.171      1.165      1.247      1.277      1.417      1.484      1.508      1.495      1.662      1.714      1.735      1.811      1.887      1.890      1.954      1.873      1.759      1.436      1.715      1.752      1.846      1.899      1.961      2.053
    19.500      0.877      1.134      1.171      1.201      1.319      1.424      1.467      1.537      1.504      1.633      1.706      1.707      1.785      1.849      1.807      1.870      1.967      1.808      1.439      1.722      1.786      1.835      1.875      1.960      2.026
    19.750      0.880      1.104      1.153      1.237      1.315      1.456      1.522      1.521      1.599      1.549      1.693      1.742      1.769      1.869      1.747      1.943      1.977      1.809      1.597      1.694      1.752      1.855      1.859      1.978      3.184
    20.000      0.915      1.095      1.191      1.246      1.350      1.457      1.460      1.555      1.591      1.494      1.729      1.769      1.792      1.882      1.603      1.889      1.836      1.809      1.614      1.738      1.778      1.812      1.872      2.000      2.048
    20.250      0.944      1.138      1.185      1.263      1.276      1.403      1.479      1.537      1.602      1.556      1.769      1.725      1.770      1.923      1.893      1.917      1.938      1.835      1.543      1.741      1.717      1.868      1.929      1.942      2.089
    20.500      0.922      1.081      1.200      1.250      1.295      1.410      1.487      1.535      1.595      1.663      1.726      1.776      1.765      1.907      1.943      1.942      1.919      1.881      1.567      1.679      1.676      1.834      1.913      2.028      2.000
    20.750      0.893      1.112      1.225      1.254      1.311      1.435      1.440      1.621      1.599      1.678      1.767      1.785      1.774      1.850      1.980      1.926      1.887      1.866      1.592      1.715      1.726      1.813      1.917      2.056      1.924
    21.000      0.918      1.094      1.215      1.292      1.200      1.494      1.445      1.549      1.584      1.652      1.835      1.796      1.793      1.918      1.967      1.902      1.912      1.810      1.539      1.777      1.627      1.828      1.887      2.107      1.749
    21.250      0.921      1.160      1.203      1.306      1.215      1.426      1.431      1.524      1.591      1.682      1.798      1.833      1.743      1.925      1.783      1.986      1.901      1.729      1.605      1.751      1.658      1.781      1.866      2.036      2.090
    21.500      0.973      1.102      1.201      1.261      1.229      1.446      1.452      1.531      1.622      1.619      1.824      1.747      1.819      1.919      1.960      1.941      1.959      1.709      1.619      1.749      1.778      1.814      1.948      2.129      2.133
    21.750      0.954      1.148      1.134      1.312      1.286      1.465      1.442      1.497      1.570      1.690      1.786      1.732      1.770      1.921      1.971      1.942      1.959      1.699      1.580      1.703      1.821      1.786      1.978      2.049      2.190
    22.000      0.976      1.114      1.165      1.255      1.308      1.455      1.530      1.514      1.536      1.664      1.787      1.758      1.784      1.921      2.032      1.997      1.936      1.812      1.640      1.724      1.805      1.834      1.962      2.113      2.122
    22.250      0.983      1.185      1.144      1.311      1.382      1.506      1.511      1.511      1.571      1.651      1.792      1.730      1.823      1.915      1.891      1.924      1.953      1.877      1.678      1.765      1.833      1.849      1.934      2.123      2.125
    22.500      0.948      1.163      1.191      1.313      1.355      1.430      1.530      1.503      1.622      1.669      1.812      1.798      1.798      1.941      1.992      1.905      1.869      1.827      1.593      1.753      1.778      1.903      1.960      2.028      3.103
    22.750      0.963      1.136      1.261      1.289      1.300      1.504      1.504      1.549      1.645      1.672      1.751      1.781      1.807      1.917      1.964      1.891      2.020      1.897      1.661      1.857      1.743      1.874      1.905      1.951      2.210
    23.000      0.904      1.102      1.201      1.285      1.345      1.438      1.488      1.567      1.684      1.687      1.771      1.788      1.772      1.891      1.845      1.957      1.971      1.868      1.633      1.780      1.793      1.850      1.963      2.070      2.199
    23.250      0.939      1.141      1.193      1.289      1.315      1.477      1.546      1.557      1.675      1.706      1.749      1.740      1.790      1.936      1.948      1.955      1.954      1.900      1.539      1.722      1.786      1.885      1.982      2.143      2.277
    23.500      0.909      1.091      1.217      1.314      1.357      1.476      1.497      1.550      1.627      1.683      1.776      1.797      1.807      1.934      1.988      1.949      1.875      1.852      1.486      1.763      1.801      1.924      1.957      2.110      2.177
    23.750      1.006      1.166      1.222      1.284      1.291      1.456      1.534      1.532      1.631      1.670      1.804      1.715      1.704      1.919      1.976      1.943      1.860      1.860      1.572      1.736      1.777      1.866      1.915      2.050      2.025
    24.000      0.916      1.098      1.258      1.245      1.312      1.442      1.477      1.535      1.597      1.594      1.784      1.755      1.799      1.917      1.891      1.965      2.039      1.865      1.647      1.762      1.794      1.833      1.856      2.138      2.197
    24.250      0.934      1.132      1.168      1.270      1.335      1.472      1.506      1.515      1.688      1.510      1.778      1.727      1.799      1.933      2.192      1.913      1.971      1.872      1.603      1.704      1.817      1.945      1.900      2.031      2.073
    24.500      0.935      1.120      1.180      1.251      1.286      1.435      1.533      1.466      1.589      1.651      1.815      1.773      1.791      1.915      1.918      1.952      2.014      1.872      1.550      1.715      1.786      1.915      1.825      2.068      2.235
    24.750      0.933      1.033      1.216      1.322      1.307      1.453      1.466      1.478      1.624      1.666      1.812      1.742      1.788      1.892      2.139      1.921      1.936      1.854      1.609      1.705      1.750      1.877      1.839      2.144      2.199
    25.000      0.951      1.000      1.156      1.273      1.270      1.440      1.447      1.478      1.624      1.628      1.768      1.734      1.789      1.835      1.910      1.991      1.868      1.850      1.593      1.694      1.692      1.843      1.905      2.118      2.249
    25.250      0.856      1.038      1.132      1.223      1.282      1.425      1.447      1.414      1.593      1.688      1.830      1.681      1.822      1.900      2.109      1.933      1.903      1.803      1.541      1.722      1.691      1.838      1.900      2.204      2.198
    25.500      0.860      1.024      1.145      1.230      1.298      1.465      1.482      1.457      1.587      1.674      1.843      1.673      1.754      1.849      1.908      2.003      1.908      1.786      1.590      1.721      1.767      1.790      1.952      2.091      2.154
    25.750      0.885      1.105      1.202      1.199      1.319      1.378      1.496      1.442      1.601      1.591      1.785      1.724      1.770      1.861      1.930      1.917      1.931      1.765      1.538      1.662      1.785      1.804      1.866      2.160      2.225
    26.000      0.904      1.142      1.169      1.175      1.285      1.398      1.441      1.568      1.524      1.643      1.746      1.715      1.752      1.863      1.834      1.938      1.903      1.746      1.571      1.786      1.820      1.795      1.866      2.198      2.213
    26.250      0.925      1.127      1.185      1.245      1.272      1.367      1.435      1.583      1.545      1.615      1.750      1.709      1.743      1.871      1.876      1.862      1.887      1.779      1.585      1.700      1.800      1.828      1.907      2.102      2.232
    26.500      0.919      1.109      1.171      1.248      1.252      1.413      1.503      1.479      1.512      1.600      1.792      1.718      1.768      1.863      1.864      1.929      1.913      1.845      1.488      1.694      1.792      1.834      1.900      2.105      2.124
    26.750      0.897      1.071      1.140      1.220      1.277      1.428      1.459      1.460      1.482      1.658      1.705      1.669      1.783      1.857      1.725      1.929      1.930      1.816      1.526      1.676      1.720      1.823      1.929      2.033      2.232
    27.000      0.868      1.101      1.209      1.280      1.286      1.366      1.445      1.481      1.479      1.651      1.726      1.699      1.775      1.870      1.873      1.958      1.865      1.802      1.532      1.673      1.785      1.889      1.893      2.060      2.307
    27.250      0.941      3.938      1.175      1.234      1.298      1.357      1.457      1.544      1.478      1.682      1.624      1.757      1.756      1.811      1.892      1.970      1.897      1.751      1.484      1.712      1.750      1.816      1.886      1.975      1.960
    27.500      0.930      1.200      1.172      1.221      1.273      1.382      1.484      1.509      1.460      1.666      1.640      1.756      1.829      1.827      1.909      1.939      1.906      1.783      1.527      1.722      1.736      1.843      1.964      1.990      2.225
    27.750      0.915      1.113      1.219      1.284      1.253      1.413      1.512      1.503      1.408      1.619      1.783      1.705      1.796      1.844      1.967      1.893      1.857      1.793      1.565      1.716      1.743      1.797      1.840      1.981      2.130
    28.000      0.926      1.044      1.208      1.214      1.260      1.375      1.461      1.480      1.421      1.602      1.750      1.668      1.723      1.891      2.035      1.861      1.911      1.815      1.466      1.688      1.717      1.853      1.960      1.988      2.045
    28.250      0.831      1.049      1.150      1.260      1.258      1.449      1.460      1.466      1.457      1.645      1.785      1.734      1.776      1.861      1.862      1.866      1.890      1.765      1.505      1.639      1.661      1.804      1.942      2.027      2.109
    28.500      0.899      1.079      1.173      1.227      1.244      1.363      1.470      1.474      1.483      1.634      1.781      1.710      1.732      1.868      1.837      1.840      1.903      1.765      1.494      1.659      1.727      1.831      1.879      2.031      2.209
    28.750      0.903      1.153      1.158      1.226      1.275      1.386      1.438      1.474      1.521      1.643      1.760      1.739      1.817      1.762      1.913      1.877      1.823      1.802      1.448      1.718      1.708      1.796      1.759      2.169      2.298
    29.000      0.919      1.106      1.172      1.266      1.258      1.432      1.483      1.579      1.558      1.637      1.722      1.758      1.777      1.878      1.715      1.834      1.913      1.786      1.482      1.748      1.709      1.744      1.728      2.095      2.290
    29.250      1.002      1.065      1.169      1.243      1.224      1.420      1.489      1.461      1.536      1.663      1.745      1.766      1.703      1.866      1.922      1.931      1.903      1.782      1.517      1.702      1.726      1.741      1.828      2.048      2.077
    29.500      0.924      1.063      1.204      1.253      1.276      1.441      1.453      1.414      1.597      1.590      1.687      1.769      1.776      1.831      2.040      1.873      1.844      1.773      1.578      1.691      1.732      1.694      1.793      2.180      2.313
    29.750      0.891      1.071      1.175      1.267      1.266      1.436      1.475      1.398      1.574      1.548      1.724      1.739      1.779      1.873      1.989      1.873      1.993      1.788      1.599      1.644      1.770      1.762      1.883      2.187      2.360
    30.000      0.944      1.066      1.167      1.281      1.305      1.401      1.478      1.388      1.553      1.624      1.752      1.721      1.739      1.841      2.153      1.856      1.836      1.818      1.541      1.695      1.689      1.672      1.873      2.050      2.312
    30.250      0.905      1.093      1.133      1.270      1.299      1.418      1.468      1.339      1.609      1.660      1.713      1.682      1.741      1.839      1.828      1.929      1.875      1.779      1.552      1.704      1.688      1.725      1.863      2.030      2.336
    30.500      0.944      1.049      1.178      1.305      1.296      1.403      1.479      1.434      1.518      1.650      1.795      1.696      1.805      1.795      2.186      1.858      1.878      1.793      1.554      1.698      1.758      1.711      1.857      2.111      2.273
    30.750      0.944      1.118      1.201      1.232      3.232      1.398      1.417      1.420      1.473      1.577      1.744      1.674      1.803      1.846      1.854      1.891      1.872      1.776      1.435      1.693      1.747      1.739      1.912      2.129      2.275
    31.000      0.970      1.063      1.191      2.701      1.372      1.376      1.436      1.450      1.560      1.665      1.729      1.638      1.799      1.901      1.996      1.878      1.899      1.762      1.422      1.694      1.738      1.810      1.911      2.044      2.182
    31.250      0.915      1.090      1.196      1.287      1.286      1.348      1.473      1.457      1.561      1.645      1.759      1.659      1.836      1.820      1.850      1.895      1.894      1.706      1.413      1.726      1.732      1.790      1.860      2.170      3.114
    31.500      0.943      1.070      1.184      1.296      1.314      1.386      1.476      1.541      1.564      1.647      1.721      1.708      1.738      1.853      1.735      1.932      1.912      1.739      1.492      1.700      1.718      1.791      1.959      2.184      2.277
    31.750      0.909      1.095      1.250      1.322      1.328      1.427      1.528      1.551      1.579      1.659      1.739      1.756      1.756      1.849      1.864      1.919      1.907      1.802      1.560      1.695      1.759      1.812      1.878      2.132      2.285
    32.000      0.872      1.136      1.186      1.245      1.291      1.374      1.469      1.546      1.589      1.659      1.741      1.774      1.820      1.875      1.672      1.844      1.958      1.788      1.539      1.722      1.724      1.822      1.902      2.051      2.149
    32.250      0.940      1.071      1.174      1.188      1.274      1.399      1.508      1.544      1.622      1.691      1.715      1.749      1.776      1.924      1.860      1.953      0.816      1.743      1.578      1.722      1.731      1.813      1.900      2.165      2.272
    32.500      0.950      1.078      1.084      1.182      1.268      1.359      1.423      1.505      1.523      1.644      1.707      1.742      1.795      1.897      1.828      1.849      1.887      1.807      1.565      1.735      1.720      1.777      1.893      2.162      1.734
    32.750      0.962      1.062      1.122      1.206      1.299      1.341      1.469      1.519      1.511      1.631      1.796      1.716      1.760      1.884      2.148      1.888      1.862      1.786      1.574      1.719      1.702      1.783      1.819      2.157      2.089
    33.000      0.925      1.059      1.155      1.196      1.251      1.358      1.495      1.498      1.545      1.618      1.734      1.687      1.855      1.869      1.798      1.810      1.884      1.838      1.559      1.730      1.720      1.851      1.781      2.122      2.411
    33.250      0.966      1.113      1.170      1.181      1.268      1.309      1.476      1.535      1.607      1.664      1.754      1.727      1.804      1.861      2.118      1.898      1.891      1.817      1.573      1.753      1.728      1.851      1.805      2.227      2.218
    33.500      0.888      1.047      1.205      1.191      1.317      1.349      1.482      1.562      1.593      1.595      1.777      1.709      1.807      1.865      1.720      1.816      1.905      1.774      1.609      1.714      1.770      1.831      1.828      2.282      2.254
    33.750      0.907      1.084      1.170      1.230      1.306      1.396      1.446      1.561      1.555      1.610      1.756      1.760      1.801      1.838      1.939      1.885      1.893      1.835      1.552      1.697      1.680      1.822      1.860      2.236      2.321
    34.000      0.879      1.104      1.171      1.227      1.290      1.404      1.477      1.552      1.517      1.645      1.714      1.787      1.747      1.869      1.884      1.895      1.837      1.828      1.583      1.623      1.718      1.872      1.886      2.205      2.653
    34.250      0.843      1.047      1.139      1.195      1.246      1.407      1.408      1.566      1.589      1.615      1.748      1.721      1.705      1.883      2.007      1.874      1.891      1.761      1.568      1.619      1.705      1.861      1.932      2.174      3.092
    34.500      0.816      1.039      1.178      1.278      1.212      1.389      1.349      1.510      1.500      1.636      1.738      1.744      1.748      1.890      1.909      1.922      1.876      1.810      1.550      1.649      1.708      1.831      2.009      2.308      2.306
    34.750      0.891      1.045      1.237      1.249      1.312      1.382      1.432      1.540      1.485      1.660      1.812      1.721      1.762      1.871      1.933      1.882      1.945      1.772      1.579      1.722      1.703      1.727      2.012      2.235      2.260
    35.000      0.861      1.066      1.170      1.261      1.334      1.367      1.441      1.473      1.501      1.647      1.742      1.736      1.803      1.867      1.605      1.960      1.859      1.835      1.628      1.780      1.767      1.780      1.978      2.198      2.333
    35.250      0.824      1.076      1.120      1.270      1.273      1.385      1.417      1.486      1.565      1.616      1.761      1.757      1.803      1.794      1.926      1.947      1.905      1.798      1.606      1.697      1.769      1.764      2.010      2.250      2.364
    35.500      0.795      0.966      1.178      1.220      1.265      1.395      1.457      1.508      1.543      1.579      1.729      1.697      1.837      1.841      1.897      1.984      1.888      1.776      1.541      1.625      1.750      1.829      1.934      2.225      2.439
    35.750      0.861      0.963      1.206      1.198      1.222      1.374      1.464      1.455      1.548      1.592      1.765      1.707      1.787      1.904      1.627      1.949      1.977      1.876      1.500      1.721      1.758      1.848      1.975      2.104      2.326
    36.000      0.894      1.011      1.171      1.204      1.241      1.375      1.491      1.441      1.576      1.556      1.635      1.692      1.768      1.866      1.559      1.953      1.862      1.797      1.557      1.735      1.788      1.825      1.922      2.208      2.406
    36.250      0.828      0.998      1.155      1.254      1.228      1.382      1.472      1.455      1.523      1.510      1.751      1.702      1.744      1.856      2.101      2.012      1.866      1.811      1.541      1.718      1.746      1.923      2.038      2.269      2.418
    36.500      0.852      1.073      1.198      1.204      1.230      1.397      1.476      1.527      1.571      1.525      1.713      1.753      1.684      1.860      2.019      1.893      1.864      1.786      1.641      1.680      1.663      1.835      2.031      2.290      2.449
    36.750      0.879      1.070      1.131      1.171      1.194      1.432      1.382      1.489      1.553      1.533      1.738      1.718      1.778      1.809      1.856      1.866      1.860      1.768      1.559      1.647      1.786      1.856      1.965      2.220      2.533
    37.000      0.910      1.097      1.143      1.206      1.287      1.371      1.414      1.541      1.565      1.589      1.762      1.699      1.748      1.843      1.906      1.917      1.870      1.856      1.563      1.631      1.771      1.883      1.957      2.368      2.406
    37.250      0.876      1.082      1.143      1.194      1.282      1.358      1.429      1.451      1.538      1.595      1.697      1.697      1.725      1.820      1.841      1.965      1.946      1.831      1.529      1.733      1.776      1.854      1.992      2.369      2.515
    37.500      0.864      1.109      1.160      1.256      1.307      1.329      1.473      1.514      1.522      1.625      1.742      1.678      1.760      1.885      1.762      1.874      1.981      1.781      1.544      1.692      1.725      1.873      2.036      2.239      2.412
    37.750      0.838      1.122      1.158      1.223      1.271      1.356      1.465      1.504      1.543      1.605      1.702      1.762      1.775      1.884      1.864      1.871      1.891      1.790      1.585      1.704      1.756      1.913      1.970      2.264      2.501
    38.000      0.899      1.121      1.143      1.230      1.286      1.383      1.419      1.493      1.518      1.656      1.742      1.677      1.758      1.830      1.878      1.904      1.876      1.823      1.604      1.664      1.662      1.809      2.017      2.345      2.430
    38.250      0.881      1.093      1.162      1.229      1.281      1.358      1.409      1.483      1.503      1.593      1.698      1.687      1.764      1.865      1.880      1.874      1.820      1.776      1.556      1.598      1.631      1.737      1.936      2.208      1.975
    38.500      0.883      1.098      1.203      1.204      1.300      1.361      1.432      1.458      1.463      1.628      1.736      1.682      1.757      1.912      1.849      1.873      1.844      1.766      1.539      1.588      1.632      1.765      1.965      2.354      2.323
    38.750      1.001      1.133      1.177      1.197      1.303      1.374      1.460      1.502      1.534      1.604      1.701      1.682      1.719      1.832      1.806      1.931      1.903      1.749      1.542      1.700      1.582      1.714      2.016      2.276      2.402
    39.000      0.915      1.113      1.226      1.271      1.232      1.345      1.454      1.463      1.500      1.636      1.729      1.676      1.712      1.867      1.900      1.900      1.857      1.742      1.559      1.628      1.658      1.672      1.966      2.339      2.507
    39.250      0.902      1.086      1.194      1.235      1.267      1.356      1.445      1.368      1.521      1.643      1.726      1.644      1.698      1.806      1.849      1.857      1.815      1.835      1.519      1.645      1.684      1.752      1.949      2.311      2.382
    39.500      0.897      1.053      1.128      1.222      1.276      1.358      1.476      1.379      1.515      1.629      1.767      1.668      1.705      1.817      1.817      1.881      1.860      1.762      1.523      1.620      1.694      1.793      1.974      2.282     -0.113
    39.750      0.804      1.048      1.150      1.222      1.261      1.375      1.474      1.439      1.483      1.543      1.664      1.724      1.756      1.843      2.157      1.813      1.852      1.777      1.502      1.674      1.751      1.804      1.954      2.146      1.959
    40.000      0.869      1.031      1.101      1.246      1.253      1.390      1.448      1.445      1.431      1.608      1.684      1.750      1.737      1.853      2.193      1.881      1.904      1.809      1.527      1.674      1.707      1.828      1.933      2.284      2.451
    40.250      0.914      1.044      1.106      1.228      1.281      1.364      1.429      1.481      1.429      1.530      1.677      1.762      1.734      1.836      1.627      1.886      1.877      1.789      1.445      1.689      1.702      1.843      1.941      2.336      2.429
    40.500      0.948      1.097      1.158      1.264      1.270      1.379      1.423      1.478      1.403      1.637      1.627      1.702      1.741      1.859      2.164      1.830      1.909      1.785      1.508      1.641      1.746      1.793      2.000      2.377      2.495
    40.750      0.932      1.148      1.185      1.251      1.212      1.369      1.483      1.477      1.405      1.563      1.696      1.722      1.751      1.847      2.129      1.913      1.868      1.736      1.560      1.715      1.687      1.774      1.990      2.284      2.478
    41.000      0.846      1.135      1.166      1.278      1.280      1.347      1.476      1.450      1.447      1.625      1.710      1.643      1.725      1.801      2.012      1.836      1.885      1.786      1.508      1.672      1.693      1.768      2.047      2.308      2.553
    41.250      0.858      1.058      1.133      1.269      1.239      1.409      1.407      1.442      1.475      1.657      1.758      1.656      1.704      1.800      1.836      1.941      1.824      1.749      1.577      1.691      1.695      1.810      1.982      2.357      2.052
    41.500      0.857      1.073      1.198      1.200      1.288      1.361      1.388      1.523      1.426      1.630      1.759      1.685      1.695      1.841      2.220      1.889      1.823      1.796      1.531      1.674      1.710      1.745      1.849      2.252      2.493
    41.750      0.902      1.045      1.136      1.233      1.263      1.349      1.512      1.492      1.400      1.576      1.793      1.752      1.745      1.883      1.966      1.852      1.884      1.814      1.538      1.698      1.760      1.793      1.853      2.315      2.319
    42.000      0.923      1.032      1.124      1.241      1.262      1.332      1.471      1.529      1.387      1.601      1.724      1.715      1.712      1.860      1.938      1.872      1.885      1.793      1.515      1.638      1.670      1.805      1.839      2.376      2.362
    42.250      0.914      1.000      1.121      1.219      1.271      1.315      1.430      1.494      1.453      1.627      1.723      1.723      1.704      1.789      1.874      1.859      1.913      1.750      1.575      1.663      1.665      1.717      1.848      2.358      2.318
    42.500      0.854      1.065      1.181      1.242      1.237      1.361      1.435      1.499      1.540      1.641      1.775      1.702      1.705      1.798      1.860      1.918      1.880      1.815      1.562      1.636      1.710      1.702      1.978      2.424      2.113
    42.750      0.879      1.129      1.182      1.203      1.276      1.351      1.388      1.503      1.558      1.600      1.668      1.665      1.730      1.817      1.913      1.767      1.907      1.764      1.547      1.708      1.658      1.656      1.918      2.364      0.651
    43.000      0.928      1.033      1.119      1.219      1.316      1.377      1.378      1.430      1.530      1.595      1.750      1.665      1.759      1.850      1.604      1.908      1.873      1.823      1.563      1.648      1.692      1.660      1.938      2.285      2.329
    43.250      0.913      1.071      1.128      1.188      1.320      1.392      1.435      1.377      1.520      1.666      1.750      1.704      1.707      1.835      1.854      1.899      1.813      1.765      1.506      1.664      1.637      1.557      1.925      2.321      2.430
    43.500      0.925      1.037      1.058      1.224      1.276      1.402      1.471      1.462      1.564      1.625      1.701      1.716      1.730      1.835      2.163      1.821      1.922      1.819      1.514      1.613      1.611      1.672      1.965      2.217      2.286
    43.750      0.898      1.083      0.975      1.213      1.287      1.415      1.423      1.484      1.542      1.586      1.756      1.662      1.693      1.782      1.879      1.862      1.825      1.768      1.539      1.664      1.605      1.586      1.995      2.214      2.227
    44.000      0.870      1.049      1.065      1.222      1.243      1.367      1.452      1.496      1.500      1.636      1.785      1.672      1.718      1.829      1.803      1.836      1.893      1.722      1.525      1.658      1.664      1.699      1.984      2.253      2.332
    44.250      0.905      1.093      1.053      1.195      1.306      1.410      1.449      1.498      1.466      1.578      1.790      1.689      1.718      1.835      1.776      1.915      1.858      1.667      1.443      1.624      1.660      1.758      2.016      2.272      2.303
    44.500      0.870      1.057      1.104      1.227      1.300      1.439      1.448      1.497      1.445      1.664      1.701      1.732      1.742      1.769      1.647      1.874      1.760      1.723      1.344      1.683      1.699      1.803      1.966      2.294      2.295
    44.750      0.924      1.076      1.142      1.174      1.217      1.384      1.493      1.502      1.573      1.637      1.732      1.649      1.693      1.811      1.858      1.977      1.897      1.736      1.416      1.677      1.671      1.750      1.954      2.301      2.199
    45.000      0.848      1.086      1.120      1.099      1.312      1.408      1.440      1.428      1.493      1.612      1.726      1.713      1.698      1.882      2.154      1.910      1.931      1.754      1.480      1.640      1.695      1.752      2.028      2.258      2.209
    45.250      0.875      1.055      1.133      1.128      1.233      1.376      1.417      1.506      1.569      1.619      1.734      1.704      1.702      1.820      2.091      1.741      1.888      1.707      1.464      1.687      1.598      1.784      1.996      2.310      2.620
    45.500      0.875      1.076      1.149      1.111      1.223      1.407      1.426      1.442      1.511      1.579      1.743      1.680      1.645      1.787      1.851      1.849      1.854      1.772      1.533      1.682      1.710      1.787      2.000      2.351      2.646
    45.750      0.887      1.103      1.125      1.140      1.236      1.319      1.399      1.402      1.501      1.574      1.695      1.695      1.691      1.884      1.925      1.852      1.829      1.780      1.517      1.622      1.679      1.772      2.060      2.417      2.394
    46.000      0.902      1.042      1.177      1.197      1.290      1.286      1.327      1.478      1.480      1.582      1.672      1.738      1.729      1.841      1.658      1.878      1.866      1.761      1.523      1.634      1.674      1.813      2.035      2.349      2.290
    46.250      0.836      1.086      1.159      1.185      1.247      1.318      1.296      1.464      1.433      1.604      1.689      1.645      1.687      1.836      1.857      1.794      1.825      1.770      1.481      1.703      1.636      1.765      1.882      2.345      2.808
    46.500      0.855      1.082      1.161      1.218      1.278      1.284      1.301      1.468      1.486      1.558      1.701      1.685      1.667      1.775      1.882      1.817      1.856      1.821      1.533      1.718      1.644      1.827      1.860      2.475      2.256
    46.750      0.894      1.023      1.110      1.149      1.297      1.355      1.392      1.494      1.535      1.546      1.756      1.677      1.728      1.847      1.792      1.885      1.804      1.781      1.551      1.636      1.702      1.796      1.942      2.375      2.094
    47.000      0.873      1.085      1.162      1.171      1.223      1.370      1.335      1.500      1.543      1.678      1.715      1.641      1.748      1.892      1.885      1.838      1.891      1.835      1.540      1.626      1.635      1.862      1.972      2.388      1.664
    47.250      0.923      1.086      1.109      1.228      1.284      1.380      1.402      1.414      1.543      1.569      1.747      1.722      1.753      1.877      1.743      1.940      1.897      1.807      1.561      1.598      1.616      1.824      1.972      2.513      2.080
    47.500      0.864      1.079      1.158      1.247      1.300      1.360      1.428      1.445      1.487      1.637      1.678      1.691      1.775      1.860      1.594      1.830      1.870      1.757      1.509      1.538      1.628      1.756      2.056      2.399      2.683
    47.750      0.834      1.087      1.144      1.232      1.304      1.386      1.402      1.479      1.528      1.577      1.721      1.674      1.756      1.876      1.920      1.798      1.861      1.792      1.508      1.512      1.620      1.620      1.989      2.444      3.289
    48.000      0.845      0.995      1.165      1.222      1.263      1.344      1.413      1.463      1.515      1.563      1.721      1.726      1.722      1.837      1.719      1.960      1.890      1.777      1.540      1.604      1.646      1.563      2.041      2.383      3.464
    48.250      0.912      1.001      1.138      1.276      1.266      1.348      1.402      1.477      1.555      1.593      1.698      1.666      1.746      1.853      1.820      1.841      1.902      1.779      1.537      1.658      1.757      1.546      2.151      2.477      2.899
    48.500      0.912      0.952      1.130      1.263      1.286      1.402      1.430      1.459      1.507      1.595      1.790      1.613      1.737      1.804      1.878      1.821      1.845      1.720      1.492      1.732      1.776      1.609      2.098      2.331      2.918
    48.750      0.908      0.982      1.165      1.213      1.197      1.370      1.444      1.478      1.543      1.636      1.724      1.619      1.752      1.832      2.114      1.870      1.855      1.680      1.502      1.681      1.688      1.762      2.115      2.309      2.113
    49.000      0.905      0.965      1.161      1.224      1.251      1.347      1.384      1.466      1.541      1.602      1.710      1.638      1.802      1.883      1.752      1.841      1.837      1.651      1.539      1.673      1.745      1.791      2.081      2.376      1.975
    49.250      0.857      0.974      1.117      1.268      1.255      1.341      1.417      1.510      1.578      1.595      1.769      1.717      1.733      1.796      1.805      1.875      1.828      1.736      1.508      1.715      1.657      1.845      2.088      2.235      2.549
    49.500      0.788      0.962      1.089      1.234      1.256      1.372      1.393      1.488      1.494      1.667      1.669      1.626      1.736      1.861      1.791      1.857      1.839      1.814      1.550      1.708      1.697      1.872      2.048      2.354      2.572
    49.750      0.817      1.030      1.138      1.265      1.201      1.357      1.415      1.540      1.452      1.637      1.762      1.671      1.732      1.780      1.908      1.899      1.913      1.832      1.538      1.674      1.733      1.886      2.101      2.562      1.852
    50.000      0.869      1.061      1.107      1.236      1.211      1.334      1.438      1.498      1.429      1.599      1.690      1.682      1.790      1.815      1.822      1.838      1.886      1.777      1.514      1.664      1.764      1.768      2.129      2.312      2.815
    50.250      0.910      1.039      1.135      1.224      1.217      1.399      1.447      1.539      1.417      1.540      1.709      1.694      1.748      1.805      1.971      1.879      1.858      1.756      1.475      1.637      1.697      1.799      2.088      2.510      2.161
    50.500      0.902      1.097      1.216      1.209      1.253      1.386      1.420      1.527      1.486      1.513      1.700      1.687      1.772      1.822      1.622      1.860      1.874      1.761      1.475      1.667      1.725      1.859      2.142      2.464      2.805
    50.750      0.862      1.103      1.080      1.261      1.257      1.373      1.446      1.476      1.419      1.581      1.729      1.707      1.728      1.828      1.831      1.889      1.862      1.774      1.527      1.740      1.716      1.816      2.150      2.400      2.166
    51.000      0.886      1.056      1.127      1.202      1.263      1.370      1.405      1.470      1.470      1.588      1.709      1.699      1.698      1.820      1.854      1.819      1.822      1.821      1.509      1.743      1.746      1.812      2.017      2.470      2.972
    51.250      0.915      1.091      1.140      1.234      1.250      1.344      1.463      1.483      1.444      1.572      1.666      1.606      1.760      1.808      2.076      1.828      1.814      1.753      1.501      1.634      1.713      1.799      2.066      2.623      2.737
    51.500      0.867      1.089      1.098      1.245      1.266      1.382      1.358      1.472      1.406      1.565      1.706      1.713      1.798      1.797      1.874      1.867      1.830      1.726      1.450      1.629      1.629      1.770      2.082      2.528      2.242
    51.750      0.868      1.140      1.116      1.212      1.213      1.364      1.431      1.485      1.467      1.581      1.724      1.607      1.739      1.836      1.845      1.912      1.860      1.697      1.506      1.503      1.581      1.781      2.067      2.515      2.298
    52.000      0.868      1.055      1.121      1.188      1.253      1.384      1.443      1.445      1.473      1.595      1.655      1.718      1.679      1.853      1.834      1.902      1.893      1.727      1.484      1.529      1.544      1.826      2.149      2.666      2.625
    52.250      0.894      1.125      1.084      1.212      1.194      1.341      1.387      1.445      1.496      1.577      1.641      1.624      1.680      1.809      1.903      1.869      1.885      1.679      1.541      1.602      1.591      1.810      2.095      2.519      2.406
    52.500      0.887      1.061      1.091      1.258      1.214      1.301      1.399      1.377      1.533      1.574      1.701      1.642      1.694      1.802      1.876      1.836      1.842      1.688      1.450      1.580      1.644      1.804      2.125      2.527      2.358
    52.750      0.889      1.070      1.067      1.253      1.252      1.313      1.415      1.420      1.551      1.605      1.695      1.685      1.734      1.776      1.866      1.833      1.812      1.696      1.414      1.627      1.649      1.779      2.128      2.568      2.782
    53.000      0.917      1.046      1.095      1.198      1.182      1.329      1.359      1.380      1.518      1.549      1.734      1.681      1.726      1.769      1.810      1.861      1.821      1.656      1.426      1.622      1.706      1.825      2.021      2.629      2.417
    53.250      0.844      1.078      1.175      1.213      1.270      1.325      1.366      1.476      1.470      1.514      1.665      1.680      1.729      1.783      1.596      1.887      1.819      1.705      1.394      1.672      1.702      1.768      2.018      2.639      2.990
    53.500      0.859      1.065      1.093      1.188      1.263      1.355      1.419      1.470      1.409      1.536      1.618      1.665      1.770      1.802      1.871      1.689      1.832      1.713      1.363      1.713      1.712      1.795      2.108      2.529      2.316
    53.750      0.842      1.040      1.065      1.217      1.277      1.339      1.420      1.462      1.355      1.621      1.643      1.633      1.660      1.831      1.763      1.893      1.862      1.751      1.335      1.674      1.708      1.809      2.101      2.607      2.741
    54.000      0.898      1.008      1.103      1.285      1.217      1.390      1.468      1.397      1.367      1.570      1.642      1.653      1.711      1.798      1.775      1.856      1.810      1.743      1.409      1.676      1.687      1.814      2.110      2.557      2.125
    54.250      0.943      1.016      1.121      1.219      1.170      1.373      1.427      1.433      1.436      1.536      1.712      1.683      1.745      1.841      1.606      1.812      1.796      1.718      1.500      1.649      1.664      1.768      2.060      2.408      2.620
    54.500      0.946      0.988      1.109      1.205      1.216      1.287      1.459      1.453      1.494      1.549      1.706      1.665      1.678      1.730      1.766      1.758      1.776      1.761      1.497      1.601      1.627      1.746      2.140      2.395      2.599
    54.750      0.823      1.013      1.139      1.210      1.209      1.309      1.413      1.451      1.450      1.576      1.720      1.704      1.735      1.788      1.805      1.847      1.827      1.725      1.528      1.598      1.656      1.746      2.020      2.549      2.217
    55.000      0.876      1.048      1.124      1.224      1.253      1.267      1.425      1.481      1.515      1.525      1.684      1.688      1.758      1.773      1.829      1.801      1.793      1.736      1.485      1.646      1.607      1.761      1.970      2.574      2.865
    55.250      0.827      1.036      1.113      1.222      1.276      1.271      1.401      1.432      1.524      1.524      1.608      1.716      1.675      1.794      1.962      1.788      1.844      1.734      1.561      1.619      1.645      1.735      2.126      2.769      2.133
    55.500      0.886      1.046      1.118      1.184      1.241      1.241      1.429      1.426      1.542      1.540      1.660      1.691      1.635      1.773      1.474      1.770      1.843      1.722      1.496      1.660      1.590      1.678      2.060      2.399      3.008
    55.750      0.784      1.072      1.094      1.187      1.192      1.237      1.367      1.449      1.566      1.549      1.678      1.706      1.685      1.772      1.693      1.841      1.850      1.701      1.496      1.647      1.586      1.670      2.168      2.260      2.691
    56.000      0.850      1.069      1.144      1.130      1.230      1.279      1.344      1.455      1.507      1.536      1.656      1.698      1.663      1.760      1.912      1.852      1.851      1.728      1.505      1.638      1.566      1.614      2.069      2.439      2.462
    56.250      0.828      1.007      1.135      1.111      1.194      1.348      1.390      1.455      1.506      1.521      1.683      1.668      1.701      1.725      1.908      1.838      1.852      1.709      1.553      1.640      1.619      1.651      2.074      2.595      2.190
    56.500      0.820      1.022      1.132      1.122      1.191      1.309      1.395      1.415      1.521      1.523      1.675      1.655      1.653      1.767      1.548      1.800      1.845      1.710      1.520      1.547      1.649      1.697      2.065      2.441      3.456
    56.750      0.881      1.036      1.119      1.085      1.248      1.341      1.381      1.456      1.480      1.436      1.667      1.661      1.712      1.798      1.803      1.845      1.808      1.702      1.474      1.592      1.614      1.723      2.099      2.561      1.879
    57.000      0.919      1.063      1.053      1.138      1.217      1.331      1.404      1.453      1.457      1.591      1.682      1.657      1.685      1.820      1.620      1.873      1.772      1.691      1.478      1.596      1.617      1.753      2.135      2.475      2.952
    57.250      0.883      1.084      1.093      1.199      1.211      1.339      1.388      1.438      1.545      1.610      1.643      1.669      1.687      1.793      2.019      1.965      1.814      1.714      1.485      1.678      1.706      1.682      2.116      2.650      2.341
    57.500      0.895      1.034      1.060      1.172      1.244      1.379      1.352      1.466      1.399      1.533      1.592      1.613      1.730      1.784      1.720      1.868      1.782      1.743      1.375      1.599      1.644      1.760      2.068      2.531      2.476


==> anc/37_nm_signals.dat <==
# 37 nm sample. First column: time [ps]; other columns: fluence [mJ/cm2]
#              12.55      13.73      14.91      16.08      17.25      18.65      20.04      21.56      23.08      24.67      26.27      28.06      29.86      31.74      33.63      35.80      37.97      40.21      42.46      44.51      46.57      49.31      52.06      54.62      57.18
   -42.500      0.080     -0.006     -0.053     -0.025     -0.002     -0.063     -0.051      0.022      0.160     -0.036     -0.068     -0.002     -0.087      0.010      0.035     -0.124     -0.104     -0.128     -0.056     -0.055     -0.052     -0.052     -0.033      0.068     -0.075
   -42.250     -0.036     -0.014     -0.038     -0.086      0.014     -0.062     -0.085     -0.053      0.155     -0.061     -0.084     -0.042     -0.005     -0.028     -0.006     -0.186     -0.122      0.019     -0.115     -0.030      0.134     -0.050      0.059     -0.135     -0.102
   -42.000     -0.056      0.006     -0.078     -0.101      0.057     -0.060     -0.063     -0.056      0.096     -0.092     -0.089     -0.040     -0.015     -0.065     -0.021     -0.138     -0.083      0.062     -0.001     -0.039     -0.441     -0.121     -0.128     -0.134     -0.067
   -41.750      0.040     -0.062     -0.053     -0.043     -0.003     -0.068      0.023     -0.059      0.001     -0.088     -0.088     -0.090     -0.069     -0.067     -0.030     -0.168     -0.104      0.042     -0.052     -0.064     -0.167     -0.174     -0.088     -0.201     -0.064
   -41.500     -0.040     -0.065     -0.031      0.239      0.037     -0.078     -0.014     -0.104      0.017     -0.117     -0.117     -0.042     -0.045     -0.068      0.042     -0.142     -0.127      0.089     -0.074     -0.035     -0.192     -0.061     -0.045      0.000     -0.022
   -41.250      0.007     -0.080     -0.043     -0.048      0.048     -0.090      0.017     -0.066      0.061     -0.054     -0.065     -0.042     -0.089     -0.139     -0.097     -0.134     -0.113      0.091     -0.121     -0.042     -0.060     -0.037     -0.022     -0.091     -0.068
   -41.000     -0.052     -0.043     -0.021     -0.021      0.068     -0.041     -0.010     -0.073      0.124     -0.094     -0.119     -0.046     -0.099     -0.090     -0.031     -0.072     -0.115      0.078     -0.077     -0.092     -0.095      0.002     -0.052     -0.001     -0.117
   -40.750      0.027     -0.004     -0.044     -0.012      0.064     -0.083     -0.098     -0.063      0.085     -0.032     -0.035     -0.085     -0.127     -0.115     -0.032     -0.058     -0.098     -0.018      0.020     -0.042      0.037     -0.049     -0.080     -0.046     -0.083
   -40.500     -0.054     -0.049      0.013     -0.007      0.060     -0.048     -0.132      0.012      0.138     -0.089      0.009     -0.108     -0.119     -0.082      0.016     -0.029     -0.069     -0.026     -0.030     -0.086      0.024     -0.075     -0.067     -0.034     -0.143
   -40.250     -0.025     -0.037     -0.004     -0.056      0.004     -0.011     -0.012     -0.026      0.064     -0.079      0.009     -0.101     -0.058     -0.086      0.060      0.041     -0.075     -0.087     -0.011     -0.018     -0.137     -0.112     -0.092     -0.058     -0.083
   -40.000     -0.013     -0.061     -0.055     -0.055      0.028     -0.056     -0.028     -0.008     -0.006     -0.052     -0.032     -0.069     -0.105     -0.128     -0.019      0.007     -0.045     -0.216     -0.031     -0.050     -0.058     -0.050     -0.027     -0.015     -0.115
   -39.750      0.017     -0.025     -0.062     -0.048      0.021     -0.079     -0.044      0.015      0.039     -0.054     -0.114     -0.101      0.003     -0.100      0.027     -0.002     -0.103     -0.158      0.077     -0.028     -0.129     -0.067     -0.053     -0.051     -0.062
   -39.500     -0.012     -0.015     -0.005     -0.001      0.073     -0.012      0.025      0.069     -0.002      0.074     -0.072      0.025     -0.016     -0.067      0.015      0.090     -0.110     -0.089     -0.118     -0.031      0.142     -0.063     -0.067     -0.104     -0.040
   -39.250     -0.031     -0.040      0.011     -0.023      0.072     -0.049      0.005      0.055      0.054      0.067     -0.080      0.055      0.025     -0.011      0.081      0.124     -0.089     -0.045      0.086      0.020      0.054      0.095     -0.073     -0.047     -0.043
   -39.000     -0.024      0.027     -0.032      0.028      0.022     -0.020      0.030      0.016      0.032      0.079     -0.115      0.018     -0.005      0.002      0.016      0.162     -0.073     -0.033     -0.044      0.002      0.034     -0.126      0.006     -0.046     -0.063
   -38.750     -0.055     -0.027     -0.024      0.003      0.078     -0.029     -0.006      0.014      0.061     -0.006     -0.052      0.021     -0.057      0.009     -0.010      0.098     -0.058     -0.088     -0.013      0.049     -0.041     -0.052     -0.045      0.041     -0.028
   -38.500     -0.045      0.037     -0.025     -0.002      0.061      0.027      0.008     -0.006      0.087     -0.006     -0.117     -0.035      0.019     -0.019     -0.016     -0.012      0.045     -0.060      0.009      0.047     -0.098     -0.023     -0.010     -0.037     -0.030
   -38.250     -0.028      0.002     -0.003     -0.090      0.042     -0.038     -0.044     -0.038      0.078     -0.014     -0.078     -0.041     -0.036      0.014     -0.047     -0.007      0.050     -0.041      0.024      0.028     -0.058      0.051     -0.029     -0.029     -0.032
   -38.000      0.012      0.016      0.016     -0.006     -0.020     -0.024     -0.025     -0.038      0.055      0.036     -0.049     -0.041     -0.091     -0.009     -0.080     -0.066      0.121      0.060      0.027      0.036      0.002     -0.016      0.019      0.026     -0.013
   -37.750     -0.031     -0.021      0.051     -0.024      0.063     -0.039     -0.064      0.023      0.030     -0.042     -0.077      0.020     -0.025     -0.085     -0.086     -0.028      0.036      0.082     -0.024      0.007     -0.064     -0.034     -0.080      0.090     -0.060
   -37.500     -0.054     -0.027     -0.023      0.025      0.041     -0.053     -0.072      0.050      0.106     -0.025     -0.047      0.033     -0.071     -0.089     -0.100     -0.056      0.012      0.056     -0.023     -0.073     -0.180     -0.035     -0.010      0.058     -0.052
   -37.250     -0.043     -0.015      0.016      0.004      0.031     -0.036     -0.008      0.032      0.060     -0.067     -0.017      0.007      0.001     -0.022      0.028     -0.036     -0.032      0.036     -0.037     -0.015     -0.063      0.000     -0.034      0.012     -0.041
   -37.000     -0.025     -0.037      0.033     -0.024      0.095     -0.007      0.039      0.022      0.049     -0.028      0.037     -0.037     -0.088     -0.016     -0.000     -0.084     -0.073      0.100      0.003     -0.046     -0.079      0.013      0.042      0.198     -0.044
   -36.750     -0.020      0.016     -0.042     -0.004     -0.036     -0.005      0.023      0.017      0.057     -0.008     -0.049     -0.035     -0.074     -0.023     -0.007     -0.035     -0.107      0.067      0.005      0.020     -0.042     -0.034     -0.012      0.089      0.022
   -36.500      0.012     -0.033      0.044     -0.009      0.129     -0.001     -0.025      0.010      0.044     -0.068     -0.012     -0.019     -0.030     -0.119     -0.081     -0.097     -0.102     -0.002     -0.018      0.036     -0.031      0.007     -0.032     -0.083     -0.069
   -36.250     -0.008      0.070     -0.008     -0.124      0.060     -0.015     -0.001     -0.000      0.045     -0.055     -0.064     -0.063      0.015     -0.060     -0.042     -0.029     -0.080      0.028     -0.018      0.038     -0.012     -0.008     -0.032     -0.051      0.091
   -36.000     -0.022     -0.053     -0.005      0.004      0.082     -0.034     -0.014      0.077      0.064     -0.091     -0.007     -0.018     -0.054     -0.063     -0.089     -0.043     -0.124     -0.026      0.035     -0.053      0.028     -0.057      0.028      0.011      0.017
   -35.750      0.027     -0.041      0.002     -0.023      0.071     -0.015     -0.075      0.022      0.074     -0.045      0.016      0.018     -0.084     -0.062     -0.007     -0.130     -0.078      0.036     -0.068      0.021     -0.167      0.014      0.040     -0.015     -0.025
   -35.500      0.011      0.002     -0.006      0.139      0.139      0.010     -0.023     -0.015      0.022     -0.047     -0.041     -0.032     -0.078      0.053      0.029     -0.026     -0.118      0.028      0.088     -0.018      0.118     -0.005     -0.018      0.011     -0.050
   -35.250     -0.017     -0.027      0.023     -0.009      0.179     -0.027     -0.026      0.004     -0.012     -0.085     -0.033     -0.029     -0.068      0.064      0.069      0.022     -0.055      0.010      0.041     -0.048      0.112     -0.033     -0.088     -0.012     -0.008
   -35.000      0.032      0.031     -0.036      0.014      0.145     -0.030     -0.037      0.025      0.051     -0.049      0.048     -0.083     -0.031     -0.001      0.107      0.102     -0.048     -0.050      0.006     -0.089      0.060     -0.032     -0.059     -0.052      0.007
   -34.750      0.019      0.071     -0.020      0.006      0.068     -0.054     -0.037      0.013      0.027     -0.048     -0.071     -0.070     -0.062     -0.025      0.047      0.101     -0.020     -0.158      0.050     -0.025      0.033     -0.034      0.035     -0.012      0.047
   -34.500      0.017      0.003     -0.029      0.063      0.016     -0.076     -0.014     -0.045      0.018     -0.046     -0.071     -0.053     -0.052     -0.067      0.006      0.092      0.007     -0.080     -0.118     -0.054     -0.167     -0.088     -0.012     -0.071      0.128
   -34.250      0.004     -0.009     -0.074      0.044     -0.018     -0.049     -0.011     -0.035      0.086     -0.035     -0.030     -0.033     -0.029     -0.067      0.052      0.088      0.057     -0.069     -0.150     -0.044      0.008     -0.016     -0.070     -0.006     -0.004
   -34.000     -0.025     -0.033      0.066      0.018      0.068     -0.023     -0.010     -0.051      0.068     -0.055     -0.113     -0.013     -0.065     -0.060      0.007     -0.018      0.007     -0.042      0.080     -0.032     -0.015     -0.005     -0.017     -0.073     -0.130
   -33.750     -0.010     -0.057     -0.065      0.003      0.080     -0.052     -0.005     -0.032      0.015     -0.050     -0.017     -0.062     -0.031     -0.020     -0.008     -0.050      0.074     -0.076     -0.127      0.054      0.041     -0.016     -0.053      0.005      0.018
   -33.500     -0.028      0.004      0.047      0.009      0.053     -0.066      0.010      0.021      0.064     -0.045     -0.059     -0.088     -0.093     -0.061      0.029     -0.108      0.029     -0.072     -0.037     -0.020      0.058     -0.068     -0.033     -0.012      0.038
   -33.250     -0.008      0.053     -0.055     -0.004      0.129     -0.031     -0.044     -0.043      0.075     -0.125     -0.132     -0.073     -0.016     -0.016      0.045     -0.034      0.019     -0.141     -0.068     -0.015     -0.068     -0.055     -0.001     -0.022     -0.047
   -33.000     -0.010      0.015      0.002      0.022      0.111     -0.008      0.047     -0.058      0.064     -0.000     -0.061      0.001     -0.034     -0.013      0.054     -0.134      0.010     -0.100      0.041      0.008     -0.175     -0.015     -0.064     -0.054     -0.179
   -32.750      0.018     -0.020     -0.054     -0.101      0.074     -0.057     -0.003     -0.001      0.071     -0.045     -0.093     -0.043      0.051     -0.096     -0.024     -0.111      0.035     -0.081     -0.112     -0.081     -0.085     -0.001      0.009     -0.007      0.047
   -32.500      0.027     -0.044     -0.023      0.039      0.067     -0.008     -0.012     -0.086      0.026      0.046     -0.035     -0.066     -0.026     -0.074     -0.025     -0.080     -0.031     -0.026      0.029     -0.150     -0.067     -0.027      0.037     -0.013     -0.005
   -32.250      0.058     -0.052     -0.006     -0.018      0.059     -0.017      0.012     -0.000      0.080      0.075     -0.058     -0.025     -0.017     -0.049     -0.055     -0.096     -0.112     -0.081      0.019      0.152     -0.022     -0.017     -0.020     -0.045     -0.217
   -32.000      0.022     -0.069      0.038      0.091      0.004      0.010     -0.048     -0.034      0.097      0.019     -0.070     -0.022     -0.024     -0.025     -0.070     -0.007     -0.075     -0.042     -0.013     -0.088     -0.003     -0.036     -0.034     -0.033     -0.029
   -31.750     -0.000      0.031     -0.080      0.045      0.067      0.025      0.030     -0.105      0.078      0.098     -0.110     -0.019     -0.028     -0.026     -0.040      0.017     -0.090     -0.049      0.010      0.007     -0.035     -0.049     -0.039     -0.019     -0.015
   -31.500      0.000     -0.024      0.004      0.002      0.030     -0.016     -0.040     -0.012      0.089      0.052     -0.068      0.017      0.023     -0.051     -0.054      0.060     -0.061     -0.031     -0.007      0.007     -0.153     -0.012     -0.011      0.020      0.031
   -31.250      0.003      0.023      0.030      0.002      0.067      0.005     -0.014     -0.004      0.118      0.070     -0.019     -0.031     -0.002     -0.089     -0.054      0.050      0.008      0.010     -0.027      0.109     -0.054     -0.020     -0.038     -0.058      0.090
   -31.000      0.012     -0.021     -0.049      0.003      0.081     -0.072     -0.029     -0.052      0.161     -0.009     -0.051     -0.068     -0.035     -0.063     -0.085     -0.034     -0.066      0.046     -0.111     -0.030      0.040     -0.043     -0.044     -0.046      0.052
   -30.750     -0.011      0.052     -0.057     -0.048      0.007     -0.001     -0.012     -0.037      0.063     -0.005     -0.092     -0.014     -0.028     -0.024     -0.010     -0.072     -0.093      0.008      0.020     -0.091      0.014     -0.080     -0.012     -0.006     -0.064
   -30.500     -0.001     -0.033     -0.044     -0.011      0.034      0.007      0.022     -0.011      0.049     -0.045     -0.039     -0.025      0.033      0.036      0.035     -0.046     -0.036     -0.011      0.077      0.096     -0.004     -0.037     -0.042      0.013     -0.009
   -30.250      0.007     -0.025      0.034     -0.012      0.031      0.032     -0.039     -0.063      0.064     -0.050     -0.061      0.018      0.005      0.038      0.058     -0.069      0.022      0.004     -0.037      0.006     -0.039     -0.040     -0.038      0.038      0.005
   -30.000      0.003     -0.029     -0.020      0.075     -0.006     -0.056     -0.043     -0.040      0.057     -0.028     -0.084     -0.015      0.030      0.011      0.105     -0.058     -0.057     -0.024      0.065      0.013     -0.004      0.014     -0.035     -0.040     -0.052
   -29.750     -0.015     -0.010     -0.006     -0.039      0.082      0.017      0.024     -0.023      0.101     -0.020     -0.043     -0.026      0.022      0.038      0.014     -0.094     -0.015      0.017      0.003     -1.020     -0.049     -0.023      0.027      0.014     -0.018
   -29.500      0.014     -0.025     -0.046      0.044      0.043     -0.023     -0.048     -0.023      0.163     -0.044     -0.073     -0.020      0.082      0.036     -0.031      0.002      0.003      0.019     -0.033      0.007      0.003     -0.054     -0.052      0.029      0.018
   -29.250      0.024     -0.013      0.048     -0.040      0.061      0.017     -0.044     -0.052      0.162     -0.029     -0.130     -0.001      0.064      0.003     -0.059     -0.063      0.062     -0.066      0.047     -0.135     -0.036      0.026      0.020     -0.062     -0.105
   -29.000      0.018     -0.040      0.028     -0.086      0.018     -0.006     -0.023     -0.049      0.144     -0.038     -0.054     -0.011      0.013     -0.008     -0.043     -0.123      0.055      0.015      0.012      0.046      0.022     -0.026     -0.049     -0.045     -0.053
   -28.750     -0.054     -0.026     -0.020     -0.052      0.006      0.035     -0.067      0.004      0.099      0.038     -0.025     -0.004     -0.055     -0.023     -0.017     -0.069      0.056      0.024      0.072      0.079     -0.060     -0.045     -0.021      0.015     -0.000
   -28.500     -0.057      0.031     -0.008      0.037      0.037     -0.030      0.003      0.023      0.093      0.038     -0.034     -0.042     -0.066     -0.037     -0.001     -0.033      0.077      0.039     -0.083      0.094     -0.064     -0.072     -0.052     -0.044     -0.102
   -28.250      0.005      0.047     -0.035     -0.035      0.074     -0.078     -0.017      0.011      0.070     -0.017     -0.061     -0.087     -0.102     -0.093     -0.045      0.029      0.029      0.125     -0.134      0.074     -0.036     -0.088      0.013     -0.051     -0.060
   -28.000      0.013     -0.022      0.007     -0.017      0.060     -0.066      0.012     -0.008     -0.008     -0.013     -0.041     -0.042     -0.064     -0.075     -0.062      0.091     -0.023      0.110     -0.009     -0.035     -0.049     -0.084     -0.039     -0.009     -0.026
   -27.750      0.011     -0.034     -0.019     -0.021      0.081     -0.039     -0.000     -0.016      0.002     -0.055     -0.047     -0.081     -0.035     -0.049     -0.004      0.089     -0.089      0.024      0.009     -0.012     -0.060     -0.024     -0.012     -0.082     -0.047
   -27.500     -0.027      0.049      0.016      0.042      0.033     -0.048     -0.001     -0.052      0.027      0.001      0.016     -0.063     -0.034     -0.080     -0.029      0.068     -0.068     -0.035     -0.059      0.083     -0.048     -0.050     -0.018     -0.035     -0.023
   -27.250      0.005     -0.021      0.057     -0.045      0.010     -0.007     -0.041      0.040      0.036      0.041      0.086      0.003     -0.017     -0.102     -0.092      0.042     -0.113     -0.023     -0.038      0.012     -0.054     -0.026      0.005     -0.024     -0.056
   -27.000     -0.018      0.006     -0.002      0.091      0.113     -0.015     -0.024      0.027      0.054      0.114      0.010     -0.053      0.006     -0.098     -0.064      0.055     -0.092     -0.087     -0.039     -0.040     -0.072     -0.067     -0.001     -0.067      0.008
   -26.750     -0.032      0.053      0.013     -0.046      0.084      0.002     -0.060      0.035      0.046      0.153      0.061     -0.036     -0.040     -0.078     -0.049      0.001     -0.088     -0.075     -0.032      0.034     -0.048     -0.039     -0.003     -0.022     -0.036
   -26.500      0.012     -0.012     -0.054     -0.027      0.100     -0.016     -0.037      0.041      0.094      0.053      0.038     -0.019     -0.013     -0.002      0.035     -0.032     -0.065     -0.055      0.030      0.013     -0.054     -0.070     -0.029     -0.050     -0.033
   -26.250     -0.067     -0.025     -0.071     -0.074     -0.004     -0.027      0.047      0.006      0.036     -0.012      0.032     -0.046     -0.004      0.013      0.044     -0.056     -0.106     -0.067      0.111     -0.018     -0.033      0.009     -0.040     -0.068     -0.052
   -26.000     -0.080     -0.051     -0.053      0.009      0.060     -0.072     -0.020     -0.028      0.036     -0.021     -0.041     -0.107     -0.038      0.033     -0.059     -0.039     -0.142     -0.125      0.059      0.012     -0.013     -0.041     -0.009     -0.070     -0.023
   -25.750      0.037     -0.014     -0.005     -0.042      0.081      0.039     -0.032      0.058      0.086     -0.014     -0.046     -0.056     -0.012      0.047      0.040      0.015     -0.027     -0.104      0.080      0.034      0.041     -0.004      0.038      0.013      0.003
   -25.500      0.024      0.016     -0.027     -0.018      0.076     -0.022      0.008      0.003      0.079     -0.018     -0.094     -0.034      0.017      0.074      0.004     -0.084     -0.008     -0.098      0.024      0.052     -0.022      0.047      0.027      0.022      0.044
   -25.250      0.042      0.027     -0.033     -0.007      0.072      0.006     -0.008      0.008      0.067      0.007     -0.046     -0.030     -0.017      0.112      0.044     -0.067      0.056     -0.004      0.023     -0.164     -0.004      0.046      0.029      0.001      0.046
   -25.000      0.007      0.018      0.055     -0.041      0.109      0.070      0.067      0.029      0.084      0.006     -0.029      0.018     -0.011      0.031     -0.035     -0.047      0.099     -0.072      0.054     -0.087      0.065      0.051      0.069     -0.025      0.034
   -24.750     -0.015     -0.031     -0.050     -0.012      0.090      0.013      0.003     -0.017      0.061     -0.029     -0.008      0.047      0.031      0.034     -0.031      0.004      0.060      0.018     -0.031      0.138      0.038      0.017      0.015      0.000      0.029
   -24.500      0.004      0.039      0.016      0.061      0.062      0.037      0.016      0.024      0.124     -0.024     -0.041      0.122      0.017      0.052     -0.005     -0.007      0.110      0.042     -0.126      0.181      0.067      0.028     -0.030      0.080     -0.009
   -24.250     -0.016      0.027     -0.008      0.062      0.052      0.026      0.032      0.020     -3.124     -0.017      0.014      0.120      0.007      0.057      0.008     -0.017      0.081      0.060     -0.296     -0.083     -0.009      0.024     -0.043      0.093      0.036
   -24.000      0.043     -0.054      0.008      0.004     -2.751      0.082     -0.008     -0.025      0.036     -0.028     -0.040      0.088     -0.063     -0.027      0.032      0.012      0.066      0.047     -0.047     -0.127      0.014     -0.009      0.036      0.099      0.008
   -23.750      0.018      0.011      0.005     -0.016      0.034     -0.007     -0.005     -0.015      0.128      0.003     -0.033      0.086      0.021     -0.022     -0.010     -0.025      0.004      0.162      0.029     -0.004      0.070      0.046      0.049      0.057      0.020
   -23.500      0.015      0.005      0.036     -0.000      0.040     -0.024     -0.023      0.018      0.027     -0.003     -0.024      0.083      0.082     -0.040      0.001     -0.019     -0.068      0.077      0.048      0.098      0.067      0.031      0.028     -0.024     -0.016
   -23.250     -0.009      0.050      0.024     -0.016      0.191     -0.014     -0.046      0.041      0.037     -0.020      0.831      0.079      0.006     -0.002     -0.032      0.091     -0.097      0.047      0.015      0.092      0.137      0.066      0.000      0.065     -0.001
   -23.000     -0.012      0.023      0.025     -0.011      0.133      0.090      0.025     -0.018      0.098      0.032     -0.013      0.013      0.002     -0.035     -0.023      0.018     -0.110      0.008      0.039      0.025      0.056     -0.033     -0.005     -0.030     -0.006
   -22.750      0.018      0.031      0.038     -0.012     -0.058      0.035      0.068     -0.018      0.115      0.022     -0.020      0.012      0.071     -0.019      0.012      0.029     -0.024      0.118     -0.045      0.023      0.082      0.033     -0.043      0.032     -0.014
   -22.500      0.057      0.035     -0.062      0.017      0.067      0.015      0.045     -0.007      0.076      0.019     -0.067      0.017      0.068      0.003      0.040      0.029     -0.056      0.045     -0.045      0.099     -0.032      0.024     -0.012      0.112      0.011
   -22.250      0.010     -0.005      0.035     -0.001      0.177     -0.024      0.064      0.062      0.107      0.008     -0.096      0.024      0.050      0.049      0.034      0.043     -0.004      0.012     -0.034      0.084      0.065     -0.010     -0.002      0.058      0.081
   -22.000      0.047     -0.016      0.060      0.024      0.110     -0.009      0.039      0.043      0.115      0.046     -0.049      0.011      0.029     -0.007      0.052      0.006      0.038     -0.041      0.110      0.058     -0.010      0.064      0.031      0.060      0.169
   -21.750      0.015     -0.016      0.030      0.001      0.114      0.022     -0.010      0.012      0.030      0.022     -0.036      0.061      0.005      0.014     -0.049     -0.005      0.031     -0.031      0.001      0.044      0.005      0.063      0.015     -0.035      0.105
   -21.500     -0.018     -0.066      0.017     -0.004      0.201      0.019      0.000     -0.031      0.126      0.001      0.002      0.033      0.022      0.013     -0.004     -0.070      0.052     -0.110      0.100      0.068      0.044      0.053      0.041      0.062     -0.007
   -21.250      0.006     -0.033     -0.014      0.026      0.093     -0.039      0.021     -0.033      0.078     -0.063      0.029     -0.027     -0.036      0.072      0.004     -0.026      0.033     -0.077      0.037      0.009      0.042      0.003      0.000     -0.004      0.003
   -21.000      0.023      0.008     -0.059      0.029      0.059     -0.039      0.047     -0.031      0.061     -0.060      0.021     -0.026      0.012      0.036     -0.011      0.083      0.041     -0.026      0.174      0.058     -0.032      0.055     -0.013      0.030      0.020
   -20.750     -0.020      0.029      0.003      0.057      0.086      0.024     -0.015      0.043      0.130     -0.050      0.072     -0.026      0.011      0.036      0.020      0.143      0.012      0.019     -0.108      0.073      0.003      0.015      0.031     -0.060      0.045
   -20.500     -0.024      0.031      0.039      0.021      0.074      0.004     -0.028     -0.064      0.111     -0.030      0.024      0.033     -0.095      0.029      0.059      0.022      0.034      0.021      0.012      0.061      0.027     -0.019      0.028     -0.047      0.004
   -20.250     -0.007      0.003      0.014      0.036      0.030      0.050      0.015     -0.034      0.134      0.028     -0.044     -0.020      0.034      0.015      0.123      0.062      0.080      0.071      0.029      0.063     -0.060      0.012     -0.028      0.023      0.005
   -20.000      0.022     -0.003      0.028      0.025      0.093     -0.024      0.021     -0.025      0.123      0.050      0.004      0.024     -0.020      0.078      0.084      0.000      0.114     -0.016     -0.025      0.058     -0.018      0.070     -0.009      0.030      0.027
   -19.750     -0.045      0.004      0.042      0.008      0.076     -0.045      0.016     -0.004      0.108      0.019     -0.064     -0.027     -0.008      0.083      0.116      0.002      0.067     -0.026      0.021      0.253      0.038      0.054     -0.015      0.055     -0.051
   -19.500     -0.010      0.034     -0.059     -0.034      0.070      0.029      0.024      0.039      0.112     -0.015     -0.071     -0.028      0.045      0.002      0.037      0.089     -0.012     -0.030      0.085      0.263      0.019      0.115     -0.028      0.012     -0.023
   -19.250     -0.019      0.001      0.021     -0.060      0.091      0.001      0.027     -0.009      0.145     -0.039     -0.052     -0.015      0.085      0.029     -0.026     -0.045     -0.011     -0.015      0.003     -0.022      0.002      0.028     -0.073     -0.057     -0.015
   -19.000      0.004      0.059     -0.061     -0.008      0.085      0.015     -0.004     -0.029      0.156      0.008     -0.062      0.076      0.049     -0.017      0.045     -0.067      0.012     -0.019      0.095      0.004      0.038     -0.052      0.027      0.020      0.015
   -18.750      0.048      0.042     -0.008      0.002      0.070      0.020     -0.042      0.040      0.081     -0.016      0.047      0.052      0.042     -0.013      0.029     -0.056      0.018     -0.007      0.117      0.079     -0.023      0.053      0.056      0.062     -0.051
   -18.500      0.008      0.070     -0.019      0.062      0.059     -0.032     -0.054     -0.011      0.112     -0.041      0.066      0.012      0.063     -0.089      0.060     -0.034      0.058     -0.082      0.059     -0.002     -0.006     -0.004      0.052      0.014      0.078
   -18.250     -0.027      0.100     -0.028     -0.040      0.076     -0.009      0.004      0.006      0.076     -0.022      0.025      0.048      0.061     -0.063     -0.029     -0.013      0.015     -0.033     -0.005      0.095      0.021      0.007     -0.003     -0.013     -0.019
   -18.000      0.004      0.092      0.015      0.009      0.040     -0.040      0.016      0.045      0.103     -0.032     -0.010      0.020      0.055      0.031      0.009      0.023     -0.071     -0.065      0.047      0.095      0.009      0.065     -0.019      0.129      0.014
   -17.750      0.015      0.041      0.023     -0.012      0.176      0.014      0.037      0.061      0.085      0.012      0.033     -0.028      0.007     -0.024      0.003      0.045     -0.012     -0.049      0.036      0.089     -0.013      0.024      0.042      0.002      0.061
   -17.500     -0.016      0.021      0.035     -0.013      0.016      0.040      0.020      0.087      0.082      0.010      0.046      0.078     -0.007      0.010      0.050      0.035     -0.026     -0.062      0.131      0.074      0.087      0.007      0.097      0.076      0.116
   -17.250      0.065     -0.025      0.064      0.067      0.110      0.021      0.068      0.058      0.055      0.020     -0.023      0.069      0.043     -0.022      0.009      0.036     -0.048      0.070      0.054      0.188      0.106      0.016      0.052      0.098      0.124
   -17.000      0.055      0.022      0.032      0.081      0.156      0.063      0.053      0.009      0.152      0.036      0.028      0.048      0.041      0.081      0.019      0.057      0.010      0.092      0.064      0.158      0.011      0.040      0.105      0.082      0.072
   -16.750      0.061      0.139      0.036      0.085      0.175      0.023      0.091      0.035      0.147      0.023      0.028      0.033      0.071      0.036      0.044      0.063      0.069      0.118      0.007      0.149      0.054      0.091      0.098      0.040      0.141
   -16.500      0.146      0.177      0.087      0.109      0.196      0.085      0.141      0.112      0.194      0.195      0.092      0.135      0.130      0.137      0.187      0.187      0.106      0.195      0.040      0.267      0.237      0.157      0.167      0.182      0.141
   -16.250      0.096      0.110      0.046     -0.101      0.137      0.097      0.105      0.123      0.207      0.092      0.054      0.124      0.149      0.128      0.241      0.156      0.112      0.273      0.301      0.240      0.208      0.159      0.185      0.197      0.196
   -16.000      0.064      0.115     -0.509      0.115      0.185      0.149      0.144      0.115      0.233      0.094      0.135      0.129      0.177      0.115      0.138      0.166      0.172      0.224      0.154      0.259      0.200      0.197      0.247      0.235      0.206
   -15.750      0.098      0.070      0.112      0.078      0.193      0.128      0.153      0.145      0.254      0.103      0.177      0.169      0.175      0.179      0.220      0.186      0.210      0.234      0.226      0.189      0.195      0.247      0.194      0.177      0.210
   -15.500      0.125      0.101      0.134      0.138      0.236      0.127      0.145      0.114      0.227      0.118      0.155      0.197      0.218      0.171      0.273      0.149      0.161      0.148      0.234      0.275      0.214      0.220      0.261      0.214      0.187
   -15.250      0.101      0.090      0.129      0.239      0.243      0.131      0.074      0.164      0.264      0.180      0.190      0.194      0.169      0.244      0.234      0.160      0.233      0.115      0.215      0.233      0.233      0.193      0.214      0.207      0.211
   -15.000      0.109      0.116      0.093      0.125      0.215      0.168      0.130      0.232      0.183      0.146      0.153      0.142      0.204      0.207      0.252      0.117      0.178      0.106      0.249      0.160      0.180      0.219      0.174      0.230      0.190
   -14.750      0.156      0.164      0.117      0.197      0.161      0.188      0.129      0.176      0.276      0.181      0.151      0.198      0.209      0.144      0.259      0.123      0.172      0.139      0.253      0.322      0.312      0.261      0.205      0.250      0.210
   -14.500      0.135      0.110      0.143      0.148      0.177      0.203      0.121      0.156      0.218      0.166      0.123      0.148      0.158      0.166      0.220      0.123      0.192      0.144      0.301      0.118      0.118      0.231      0.266      0.267      0.246
   -14.250      0.126      0.105      0.092      0.169      0.281      0.137      0.144      0.164      0.239      0.191      0.183      0.171      0.173      0.128      0.239      0.101      0.182      0.129      0.235      0.175      0.388      0.208      0.241      0.238      0.201
   -14.000      0.114      0.077      0.144      0.129      0.191      0.182      0.126      0.115      0.229      0.137      0.184      0.131      0.247      0.201      0.224      0.129      0.250      0.078      0.217      0.379      0.257      0.208      0.228      0.205      0.213
   -13.750      0.120      0.108      0.121      0.197      0.183      0.130      0.109      0.137      0.224      0.111      0.141      0.156      0.175      0.139      0.139      0.109      0.156      0.107      0.242      0.425      0.323      0.201      0.229      0.286      0.172
   -13.500      0.106      0.085      0.177      0.142      0.203      0.103      0.156      0.153      0.260      0.071      0.135      0.259      0.102      0.166      0.195      0.125      0.225      0.117      0.260      0.141      0.269      0.263      0.191      0.231      0.150
   -13.250      0.050      0.089      0.086      0.120      0.224      0.159      0.162      0.117      0.220      0.176      0.063      0.207      0.188      0.141      0.145      0.091      0.160      0.110      0.211      0.088      0.249      0.193      0.195      0.212      0.230
   -13.000      0.181      0.124      0.085      0.065      0.205      0.135      0.096      0.145      0.219      0.122      0.074      0.192      0.162      0.174      0.148      0.189      0.207      0.172      0.210      0.138      0.262      0.212      0.200      0.259      0.185
   -12.750      0.105      0.096      0.099      0.125      0.212      0.129      0.183      0.151      0.253      0.100      0.152      0.175      0.136      0.161      0.195      0.089      0.198      0.180      0.192      0.087      0.255      0.208      0.208      0.250      0.218
   -12.500      0.122      0.106      0.054      0.164      0.204      0.118      0.170      0.087      0.246      0.172      0.200      0.162      0.131      0.228      0.119      0.159      0.159      0.160      0.282      0.271      0.263      0.238      0.217      0.186      0.235
   -12.250      0.100      0.165      0.092      0.141      0.273      0.143      0.123      0.205      0.275      0.224      0.194      0.171      0.170      0.236      0.185      0.253      0.230      0.213      0.312      0.291      0.275      0.229      0.276      0.274      0.268
   -12.000      0.092      0.093      0.120      0.109      0.258      0.169      0.156      0.145      0.245      0.220      0.255      0.210      0.205      0.235      0.157      0.222      0.176      0.227      0.221      0.296      0.237      0.283      0.283      0.296      0.231
   -11.750      0.184      0.172      0.121      0.132      0.263      0.181      0.137      0.197      0.288      0.203      0.172      0.242      0.200      0.227      0.209      0.213      0.209      0.240      0.239      0.335      0.287      0.294      0.289      0.312      0.241
   -11.500      0.138      0.121      0.117      0.159      0.246      0.130      0.204      0.176      0.243      0.287      0.185      0.243      0.252      0.267      0.221      0.267      0.228      0.269      0.334      0.364      0.335      0.320      0.298      0.390      0.319
   -11.250      0.190      0.146      0.124      0.201      0.295      0.152      0.209      0.205      0.319      0.324      0.213      0.214      0.192      0.254      0.254      0.273      0.197      0.315      0.375      0.314      0.301      0.339      0.360      0.301      0.245
   -11.000      0.130      0.093      0.148      0.271      0.280      0.203      0.241      0.230      0.322      0.306      0.181      0.221      0.255      0.249      0.244      0.260      0.230      0.328      0.307      0.351      0.292      0.313      0.372      0.321      0.301
   -10.750      0.120      0.117      0.170      0.201      0.208      0.136      0.172      0.159      0.323      0.220      0.207      0.295      0.268      0.262      0.256      0.167      0.218      0.291      0.300      0.325      0.305      0.351      0.338      0.304      0.307
   -10.500      0.055      0.117      0.147      0.181      0.256      0.193      0.193      0.238      0.316      0.309      0.224      0.281      0.285      0.310      0.339      0.241      0.211      0.276      0.319      0.362      0.402      0.347      0.344      0.306      0.391
   -10.250      0.083      0.160      0.158      0.181      0.238      0.204      0.179      0.167      0.338      0.237      0.203      0.198      0.281      0.239      0.297      0.236      0.269      0.270      0.271      0.292      0.324      0.267      0.306      0.338      0.311
   -10.000      0.139      0.102      0.079      0.199      0.246      0.130      0.228      0.198      0.334      0.218      0.186      0.207      0.247      0.194      0.313      0.197      0.297      0.237      0.289      0.341      0.343      0.324      0.333      0.292      0.309
    -9.750      0.184      0.109      0.126      0.159      0.286      0.144      0.195      0.206      0.299      0.167      0.242      0.240      0.220      0.265      0.339      0.214      0.241      0.299      0.324      0.339      0.337      0.311      0.345      0.319      0.346
    -9.500      0.108      0.185      0.144      0.566      0.270      0.205      0.205      0.234      0.315      0.193      0.210      0.228      0.336      0.240      0.303      0.212      0.323      0.275      0.340      0.347      0.307      0.281      0.326      0.328      0.285
    -9.250      0.171      0.139      0.129      0.173      0.263      0.156      0.163      0.258      0.245      0.170      0.181      0.270      0.264      0.220      0.309      0.214      0.213      0.246      0.382      0.317      0.203      0.346      0.284      0.278      0.326
    -9.000      0.159      0.125      0.161      0.192      0.269      0.188      1.910      0.177      0.297      0.191      0.216      0.271      0.315      0.223      0.269      0.235      0.184      0.240      0.370      0.298      0.321      0.300      0.319      0.380      0.341
    -8.750      0.173      0.102      0.127      0.194      0.262      0.164      0.207      0.271      0.276      0.208      0.232      0.258      0.232      0.239      0.243      0.271      0.185      0.249      0.382      0.317      0.332      0.315      0.382      0.319      0.331
    -8.500      0.142      0.130      0.142      0.411      0.197      0.177      0.195      0.231      0.332      0.177      0.194      0.259      0.238      0.292      0.306      0.250      0.196      0.262      0.259      0.299      0.192      0.313      0.365      0.333      0.335
    -8.250      0.123      0.119      0.121      0.180      0.227      0.177      0.196      0.196      0.309      0.219      0.242      0.239      0.218      0.230      0.290      0.188      0.299      0.249      0.424      0.343      0.345      0.279      0.338      0.351      0.383
    -8.000      0.163      0.129      0.162      0.126      0.314      0.171      0.177      0.132      0.312      0.226      0.230      0.298      0.254      0.223      0.234      0.219      0.290      0.293      0.156      0.335      0.406      0.312      0.286      0.305      0.353
    -7.750      0.160      0.126      0.133      0.142      0.407      0.188      0.222      0.192      0.294      0.241      0.216      0.218      0.251      0.217      0.255      0.242      0.343      0.288      0.240      0.316      0.316      0.336      0.327      0.373      0.338
    -7.500      0.168      0.208      0.090      0.124      0.289      0.182      0.196      0.127      0.337      0.207      0.227      0.257      0.250      0.295      0.254      0.253      0.329      0.277      0.291      0.350      0.304      0.308      0.326      0.340      0.305
    -7.250      0.131      0.127      0.128      0.124      0.187      0.211      0.199      0.200      0.317      0.235      0.262      0.276      0.207      0.226      0.251      0.263      0.248      0.268      0.361      0.355      0.263      0.324      0.276      0.371      0.357
    -7.000      0.163      0.211      0.156      0.138      0.427      0.171      0.176      0.192      0.376      0.225      0.234      0.188      0.283      0.286      0.286      0.306      0.274      0.300      0.311      0.329      0.232      0.315      0.289      0.319      0.286
    -6.750      0.098      0.154      0.133      0.182      0.220      0.200      0.163      0.260      0.346      0.303      0.150      0.258      0.275      0.194      0.295      0.244      0.252      0.285      0.385      0.359      0.349      0.301      0.286      0.365      0.373
    -6.500      0.092      0.241      0.110      0.178      0.219      0.138      0.232      0.222      0.291      0.221      0.197      0.225      0.214      0.218      0.259      0.313      0.216      0.174      0.464      0.355      0.376      0.271      0.270      0.323      0.314
    -6.250      0.166      0.098      0.170      0.233      0.169      0.123      0.163      0.220      0.317      0.218      0.210      0.267      0.188      0.233      0.346      0.285      0.260      0.190      0.344      0.325      0.222      0.287      0.318      0.354      0.231
    -6.000      0.133      0.125      0.118      0.140      0.152      0.137      0.175      0.258      0.300      0.237      0.206      0.147      0.209      0.263      0.288      0.298      0.220      0.266      0.288      0.323      0.136      0.330      0.335      0.326      0.307
    -5.750      0.121      0.122      0.115      0.184      0.197      0.161      0.182      0.185      0.280      0.252      0.220      0.215      0.226      0.283      0.297      0.281      0.212      0.217      0.432      0.349      0.312      0.292      0.344      0.277      0.299
    -5.500      0.152      0.186      0.149      0.149      0.202      0.134      0.198      0.198      0.276      0.224      0.197      0.295      0.211      0.243      0.310      0.281      0.230      0.267      0.276      0.295      0.268      0.308      0.318      0.349      0.422
    -5.250      0.177      0.152      0.121      0.146      0.273      0.155      0.180      0.202      0.280      0.175      0.184      0.247      0.161      0.220      0.199      0.204      0.270      0.213      0.297      0.281      0.287      0.250      0.348      0.321      0.257
    -5.000      0.115      0.167      0.147      0.174      0.311      0.150      0.171      0.181      0.310      0.206      0.242      0.286      0.199      0.206      0.183      0.201      0.159      0.242      0.473      0.278      0.303      0.342      0.341      0.304      0.279
    -4.750      0.105      0.140      0.178      0.138      0.156      0.180      0.124      0.194      0.311      0.230      0.249      0.200      0.187      0.227      0.271      0.206      0.096      0.311      0.433      0.321      0.293      0.276      0.362      0.330      0.371
    -4.500      0.161      0.074      0.144      0.151      0.105      0.155      0.183      0.210      0.267      0.197      0.261      0.217      0.261      0.309      0.231      0.202      0.148      0.264      0.340      0.284      0.244      0.250      0.336      0.338      0.299
    -4.250      0.148      0.182      0.124      0.206      0.230      0.184      0.193      0.183      0.251      0.216      0.237      0.230      0.184      0.242      0.254      0.198      0.242      0.301      0.342      0.399      0.290      0.317      0.325      0.289      0.320
    -4.000      0.126      0.141      0.139      0.204      0.325      0.151      0.207      0.193      0.277      0.274      0.194      0.190      0.223      0.255      0.201      0.194      0.269      0.309      0.311      0.286      0.308      0.330      0.328      0.273      0.287
    -3.750      0.142      0.151      0.099      0.184      0.228      0.179      0.201      0.204      0.303      0.218      0.197      0.218      0.239      0.202      0.276      0.260      0.252      0.295      0.143      0.333      0.430      0.325      0.339      0.327      0.306
    -3.500      0.121      0.111      0.161      0.199      0.161      0.159      0.239      0.159      0.315      0.356      0.226      0.204      0.223      0.218      0.251      0.238      0.237      0.272      0.385      0.339      0.330      0.293      0.303      0.315      0.325
    -3.250      0.133      0.168      0.156      0.131      0.382      0.171      0.180      0.193      0.259      0.175      0.148      0.213     -1.128      0.204      0.248      0.246      0.278      0.273      0.251      0.400      0.420      0.304      0.323      0.333      0.441
    -3.000      0.159      0.146      0.145      0.155      0.217      0.252      0.249      0.202      0.299      0.178      0.203      0.294      0.239      0.265      0.184      0.214      0.192      0.294      0.283      0.207      0.244      0.287      0.303      0.363      0.473
    -2.750      0.145      0.148      0.118      0.047      0.271      0.151      0.208      0.173      0.248      0.253      0.222      0.234      0.296      0.273      0.252      0.271      0.233      0.300      0.270      0.303      0.317      0.305      0.304      0.290      0.415
    -2.500      0.115      0.127      0.082      0.125      0.271      0.182      0.212      0.200      0.294      0.220      0.166      0.228      0.253      0.239      0.269      0.292      0.233      0.230      0.295      0.305      0.424      0.351      0.318      0.343      0.399
    -2.250      0.129      0.117      0.156      0.212      0.265      0.180      0.230      0.191      0.268      0.212      0.166      0.224      0.263      0.295      0.265      0.239      0.284      0.237      0.422      0.350      0.313      0.418      0.291      0.321      0.273
    -2.000      0.108      0.273      0.146      0.149      0.190      0.175      0.194      0.175      0.242      0.180      0.143      0.204      0.263      0.250      0.262      0.273      0.279      0.206      0.247      0.346      0.352      0.303      0.348      0.367      0.391
    -1.750      0.166      0.219      0.126      0.124      0.339      0.157      0.185      0.208      0.284      0.205      0.206      0.163      0.274      0.254      0.266      0.254      0.230      0.214      0.275      0.259      0.293      0.316      0.311      0.364      0.258
    -1.500      0.173      0.119      0.116      0.213      0.265      0.127      0.208      0.193      0.282      0.201      0.151      0.224      0.325      0.262      0.262      0.230      0.200      0.193      0.337      0.341      0.246      0.253      0.290      0.279      0.333
    -1.250      0.162      0.157      0.173      0.186      0.158      0.159      0.194      0.198      0.278      0.231      0.143      0.199      0.281      0.277      0.318      0.199      0.213      0.225      0.296      0.261      0.257      0.358      0.400      0.341      0.353
    -1.000      0.165      0.123      0.155      0.196      0.075      0.143      0.192      0.143      0.275      0.172      0.217      0.190      0.321      0.256      0.338      0.127      0.153      0.251      0.356      0.290      0.353      0.262      0.345      0.374      0.342
    -0.750      0.101      0.059      0.128      0.110      0.197      0.135      0.144      0.210      0.302      0.182      0.166      0.211      0.258      0.262      0.317      0.188      0.124      0.332      0.293      0.322      0.311      0.301      0.310      0.286      0.292
    -0.500      0.147      0.141      0.129      0.127      0.205      0.138      0.191      0.160      0.309      0.225      0.154      0.233      0.236      0.270      0.340      0.204      0.212      0.285      0.331      0.377      0.337      0.291      0.336      0.367      0.327
    -0.250      0.119      0.140      0.134      0.142      0.213      0.189      0.157      0.196      0.269      0.198      0.201      0.230      0.249      0.272      0.298      0.180      0.250      0.282      0.284      0.217      0.316      0.332      0.355      0.357      0.359
     0.000      0.131      0.152      0.149      0.219      0.402      0.212      0.203      0.255      0.389      0.355      0.309      0.336      0.382      0.349      0.427      0.324      0.319      0.454      0.590      0.619      0.660      0.594      0.612      0.592      0.534
     0.250      0.927      0.937      1.018      1.126      1.251      1.191      1.286      1.464      1.501      1.520      1.587      1.735      1.630      1.707      1.487      1.726      1.540      1.490      1.959      1.868      1.987      2.026      2.015      2.003      1.860
     0.500      1.138      1.127      1.262      1.416      1.555      1.530      1.663      1.777      1.872      1.869      1.943      2.030      2.158      2.022      1.835      2.076      2.000      1.918      2.345      2.326      2.331      2.423      2.474      2.515      2.237
     0.750      1.303      1.242      1.343      1.454      1.647      1.655      1.783      1.919      2.021      1.948      2.047      2.200      2.206      2.244      2.089      2.171      2.228      2.031      2.544      2.430      2.432      2.568      2.534      2.626      2.569
     1.000      1.356      1.349      1.393      1.540      1.687      1.691      1.821      1.961      2.061      2.066      2.155      2.281      2.253      2.293      2.158      2.268      2.289      2.289      2.627      2.619      2.589      2.639      2.699      2.710      2.517
     1.250      1.352      1.384      1.516      1.617      1.762      1.710      1.897      1.953      2.255      2.141      2.065      2.277      2.359      2.374      2.279      4.389      2.375      2.385      2.708      2.758      2.870      2.675      2.667      2.714      2.483
     1.500      1.382      1.361      1.489      1.573      1.736      1.767      1.905      2.023      2.199      2.102      2.096      2.371      2.418      2.407      2.285      2.234      2.398      2.399      2.702      2.693      2.894      2.732      2.754      2.767      2.497
     1.750      1.417      1.415      1.454      1.618      1.682      1.774      1.931      2.040      2.230      2.173      2.122      2.317      2.392      2.502      2.383      2.199      2.349      2.396      2.750      2.696      2.697      2.793      2.780      2.771      2.655
     2.000      1.464      1.411      1.488      1.560      1.809      1.843      1.940      2.069      2.121      2.210      2.242      2.293      2.407      2.420      2.340      2.274      2.304      2.460      2.745      2.738      2.805      2.821      2.829      2.847      2.759
     2.250      1.461      1.399      1.479      1.647      1.789      1.789      1.969      2.092      2.159      2.166      2.216      2.335      2.458      1.695      2.376      2.344      2.258      2.537      2.712      2.718      2.868      2.795      2.828      2.838      2.748
     2.500      1.335      1.435      1.447      1.586      1.756      1.843      1.939      2.064      2.083      2.242      2.230      2.212      2.440      2.326      2.427      2.350      2.325      2.474      2.778      2.795      2.690      2.810      2.811      2.848      2.753
     2.750      1.445      1.437      1.473      1.637      1.799      1.827      1.929      2.080      2.143      2.207      2.227      2.177      2.472      2.342      2.297      2.340      2.278      2.437      2.730      2.751      2.865      2.770      2.771      2.912      2.706
     3.000      1.417      1.436      1.444      1.630      1.824      1.838      1.941      2.120      2.156      2.219      2.253      2.178      2.407      2.285      2.350      2.398      2.345      2.350      2.705      2.770      2.775      2.765      2.841      2.850      2.565
     3.250      1.381      1.395      1.436      1.587      1.707      1.781      1.867      2.013      2.204      2.171      2.247      2.219      2.414      2.186      2.292      2.384      2.301      2.323      2.655      2.741      2.798      2.792      2.823      2.805      2.734
     3.500      1.348      1.418      1.492      1.590      1.743      1.783      1.895      2.001      2.269      2.128      2.185      2.250      2.407      2.185      2.313      2.482      2.377      2.336      2.716      2.714      2.806      2.696      2.725      2.764      2.707
     3.750      1.431      1.343      1.538      1.561      1.772      1.818      1.910      2.071      2.169      2.096      2.233      2.270      2.423      2.106      2.215      2.483      2.338      2.276      2.645      2.660      2.772      2.687      2.709      2.796      2.702
     4.000      1.374      1.398      1.476      1.601      1.708      1.779      1.914      2.014      2.203      2.031      2.128      2.273      2.368      2.209      2.189      2.460      2.235      2.288      2.582      2.644      2.720      2.701      2.676      2.758      2.670
     4.250      1.429      1.401      1.458      1.574      1.711      1.763      1.923      2.008      2.153      2.015      2.117      2.293      2.353      2.175      2.150      2.411      2.271      2.220      2.676      2.707      2.712      2.674      2.661      2.747      2.651
     4.500      1.406      1.388      1.413      1.588      1.811      1.742      1.839      1.954      2.223      2.068      2.092      2.270      2.392      2.320      2.217      2.365      2.170      2.173      2.715      2.661      2.679      2.641      2.676      2.693      2.618
     4.750      1.386      1.399      1.420      1.607      1.726      1.730      1.807      1.976      2.195      2.061      2.073      2.217      2.325      2.291      2.294      2.357      2.200      2.226      2.806      2.660      2.664      2.578      2.674      2.728      2.650
     5.000      1.402      1.337      1.422      1.581      1.676      1.782      1.869      1.917      2.170      2.116      1.997      2.243      2.340      2.282      2.251      2.311      2.158      2.152      2.675      2.575      2.638      2.537      2.661      2.599      2.643
     5.250      1.375      1.363      1.406      1.498      1.704      1.755      1.775      1.930      2.123      2.126      1.969      2.263      2.347      2.301      2.283      2.305      2.253      2.251      2.611      2.593      2.610      2.536      2.646      2.693      2.587
     5.500      1.366      1.342      1.367      1.588      1.687      1.710      1.833      1.931      2.051      2.105      2.021      2.236      2.235      2.378      2.198      2.348      2.273      2.243      2.554      2.617      2.589      2.518      2.639      2.649      2.580
     5.750      1.386      1.337      1.380      1.457      1.648      1.676      1.838      1.967      2.128      2.109      2.045      2.255      2.182      2.285      2.283      2.330      2.314      2.186      2.588      2.613      2.552      2.618      2.656      2.641      2.566
     6.000      1.327      1.289      1.421      1.497      1.674      1.715      1.801      1.977      2.126      2.085      2.031      2.222      2.141      2.302      2.297      2.320      2.347      2.149      2.514      2.558      2.724      2.597      2.599      2.690      2.529
     6.250      1.333      1.384      1.389      1.422      1.623      1.742      1.797      1.967      2.182      2.091      1.972      2.209      2.105      2.276      2.187      2.377      2.309      2.230      2.569      2.581      2.549      2.563      2.581      2.635      2.528
     6.500      1.339      1.313      1.338      1.475      1.661      1.733      1.783      1.866      2.109      2.001      2.028      2.134      2.135      2.254      2.028      2.361      2.426      2.193      2.555      2.587      2.682      2.549      2.619      2.689      2.522
     6.750      1.317      1.313      1.365      1.476      1.591      1.675      1.778      1.952      2.128      2.028      1.863      2.037      2.143      2.216      2.087      2.337      2.284      2.253      2.588      2.549      2.740      2.527      2.575      2.618      2.539
     7.000      1.287      1.306      1.359      1.474      1.617      1.702      1.751      1.848      2.110      2.077      1.914      2.043      2.089      2.230      2.113      2.357      2.259      2.212      2.544      2.533      2.465      2.536      2.581      2.595      2.596
     7.250      1.291      1.258      1.412      1.483      1.617      1.702      1.726      1.951      2.078      2.077      1.901      2.131      2.113      2.201      2.167      2.331      2.289      2.254      2.515      2.491      2.624      2.571      2.589      2.613      2.589
     7.500      1.273      1.267      1.411      1.369      1.648      1.634      1.767      1.947      1.922      2.067      1.841      2.159      2.083      2.097      2.214      2.268      2.250      2.278      2.537      2.534      2.612      2.563      2.538      2.599      2.549
     7.750      1.261      1.272      1.364      1.211      1.621      1.689      1.716      1.872      1.867      1.978      1.893      2.126      2.082      2.010      2.256      2.336      2.273      2.239      2.528      2.486      2.384      2.532      2.581      2.586      2.554
     8.000      1.251      1.242      1.339      1.430      1.650      1.676      1.676      1.893      1.866      1.893      1.957      2.124      2.094      1.976      2.184      2.252      2.159      2.160      2.407      2.480      2.391      2.530      2.560      2.661      2.486
     8.250      1.245      1.289      1.358      1.439      1.638      1.653      1.636      1.898      1.928      1.925      1.973      2.178      2.183      1.866      2.141      2.256      2.110      2.123      2.471      2.528      2.659      2.508      2.563      2.573      2.566
     8.500      1.187      1.324      1.349      1.401      1.614      1.637      1.694      1.796      1.972      2.005      1.954      2.125      2.208      2.081      2.164      2.209      2.122      2.081      2.460      2.544      2.662      2.505      2.550      2.548      2.580
     8.750      1.248      1.234      1.329      1.451      1.605      1.620      1.723      1.805      1.950      1.980      1.943      1.985      2.223      2.009      2.115      2.257      2.072      2.218      2.540      2.491      2.418      2.498      2.531      2.610      2.547
     9.000      1.234      1.262      1.308      1.349      1.614      1.669      1.691      1.715      1.963      2.049      1.936      2.005      2.186      2.095      2.173      2.115      2.155      2.122      2.486      2.488      2.409      2.548      2.540      2.604      2.515
     9.250      1.240      1.271      1.282      1.266      1.558      1.609      1.683      1.678      2.020      2.035      1.994      2.056      2.196      2.056      2.101      2.093      2.019      2.150      2.498      2.427      2.587      2.532      2.496      2.557      2.535
     9.500      1.205      1.160      1.289      1.433      1.541      1.603      1.703      1.761      1.985      1.875      2.009      2.110      2.142      2.144      2.144      2.099      1.946      2.139      2.440      2.455      2.452      2.514      2.573      2.597      2.613
     9.750      1.210      1.167      1.274      1.350      1.577      1.550      1.684      1.690      1.987      1.890      2.013      2.090      2.164      2.111      2.067      2.036      2.087      2.052      2.499      2.397      2.500      2.501      2.538      2.653      2.596
    10.000      1.220      1.153      1.174      1.525      1.640      1.550      1.686      1.762      1.963      1.791      2.003      2.119      2.150      2.234      1.997      2.159      2.084      2.108      2.457      2.468      2.534      2.468      2.537      2.581      2.518
    10.250      1.172      1.124      1.222      1.495      1.495      1.510      1.648      1.770      1.953      1.833      1.886      1.991      2.133      2.245      1.930      2.229      2.125      2.055      2.464      2.486      2.341      2.458      2.551      2.535      2.580
    10.500      1.138      1.225      1.223      1.252      1.413      1.499      1.611      1.717      1.928      1.696      1.918      1.961      2.061      2.185      1.914      2.242      2.198      2.077      2.443      2.448      2.531      2.423      2.562      2.595      2.554
    10.750      1.131      1.158      1.219      1.255      1.430      1.530      1.637      1.713      1.877      1.731      1.949      1.964      2.043      2.112      1.834      2.223      2.184      2.037      2.500      2.390      2.470      2.475      2.568      2.613      2.493
    11.000      1.157      1.141      1.221      1.489      1.458      1.442      1.570      1.633      1.879      1.736      1.883      2.055      2.090      2.047      1.906      2.180      2.226      2.103      2.391      2.462      2.458      2.533      2.498      2.525      2.559
    11.250      1.196      1.137      1.261      1.368      1.432      1.438      1.628      1.662      1.847      1.726      1.818      1.961      2.027      2.084      1.830      2.139      2.146      2.023      2.380      2.431      2.515      2.486      2.528      2.602      2.524
    11.500      1.175      1.157      1.228      1.353      1.432      1.421      1.556      1.692      1.848      1.672      1.783      1.906      2.008      1.978      1.994      2.122      2.139      2.020      2.380      2.469      2.563      2.472      2.520      2.556      2.491
    11.750      1.136      1.146      1.163      1.731      1.444      1.430      1.593      1.679      1.840      1.732      1.733      1.946      2.021      1.969      2.001      2.167      2.158      2.033      2.419      2.443      2.421      2.496      2.464      2.521      2.561
    12.000      1.109      1.121      1.223      1.228      1.469      1.521      1.591      1.698      1.883      1.848      1.800      1.892      2.003      1.942      2.063      2.111      2.030      2.039      2.429      2.391      2.453      2.484      2.488      2.494      2.508
    12.250      1.153      1.158      1.153      1.541      1.441      1.491      1.580      1.717      1.868      1.847      1.878      1.965      1.969      1.982      1.945      2.168      2.112      2.140      2.436      2.384      2.398      2.446      2.471      2.509      2.501
    12.500      1.130      1.171      1.213      1.235      1.346      1.438      1.558      1.714      1.885      1.784      1.821      1.955      2.080      1.991      2.025      2.087      2.089      2.164      2.389      2.465      2.421      2.428      2.483      2.541      2.531
    12.750      1.181      1.182      1.180      1.429      1.358      1.517      1.552      1.708      1.871      1.833      1.869      1.884      2.028      1.962      2.065      2.110      2.098      2.031      2.382      2.435      2.373      2.430      2.461      2.491      2.544
    13.000      1.148      1.226      1.255      1.398      1.449      1.529      1.627      1.712      1.930      1.891      1.874      1.884      2.057      1.971      2.055      2.141      2.127      2.128      2.392      2.444      2.420      2.459      2.496      2.524      2.450
    13.250      1.200      1.165      1.239      1.370      1.491      1.574      1.616      1.715      1.913      1.851      1.894      1.864      2.108      2.013      2.048      2.078      2.130      2.143      2.455      2.419      2.462      2.448      2.523      2.523      2.483
    13.500      1.199      1.217      1.258      1.346      1.525      1.505      1.643      1.733      1.845      1.895      1.940      1.917      2.061      2.155      2.067      2.022      2.093      2.099      2.407      2.432      2.467      2.429      2.536      2.533      2.512
    13.750      1.214      1.205      1.250      1.369      1.488      1.526      1.597      1.796      1.857      1.926      1.867      1.987      2.127      2.117      1.963      2.031      1.955      2.121      2.431      2.469      2.476      2.473      2.451      2.540      2.560
    14.000      1.182      1.178      1.246      1.410      1.485      1.451      1.626      1.752      1.866      1.958      1.915      1.925      2.103      2.155      1.858      2.042      1.872      2.110      2.380      2.475      2.481      2.490      2.476      2.604      2.570
    14.250      1.205      1.243      1.239      1.387      1.503      1.541      1.569      1.745      1.977      1.916      1.865      2.003      2.125      2.081      1.832      1.953      1.855      2.092      2.409      2.477      2.524      2.465      2.517      2.544      2.560
    14.500      1.162      1.196      1.265      1.361      1.497      1.526      1.645      1.691      1.923      1.930      1.883      2.026      2.119      2.096      1.778      2.013      1.866      2.132      2.392      2.468      2.503      2.586      2.555      2.599      2.590
    14.750      1.214      1.171      1.255      1.353      1.504      1.494      1.634      1.816      1.975      1.929      1.861      2.102      2.083      2.018      1.859      1.968      1.930      2.217      2.431      2.402      2.518      2.558      2.502      2.617      2.563
    15.000      1.199      1.196      1.243      1.342      1.468      1.521      1.642      1.683      1.938      1.918      1.933      2.034      2.066      1.995      1.903      2.070      2.005      2.193      2.509      2.468      2.497      2.490      2.471      2.572      2.546
    15.250      1.167      1.176      1.250      1.268      1.512      1.545      1.602      1.683      1.781      1.922      1.902      2.004      2.059      2.028      1.964      2.173      2.046      2.192      2.411      2.459      2.474      2.462      2.498      2.574      2.539
    15.500      1.162      1.167      1.237      1.246      1.514      1.596      1.577      1.783      1.708      1.866      1.853      2.077      2.049      1.936      1.915      2.250      2.129      2.165      2.406      2.444      2.485      2.541      2.479      2.612      2.532
    15.750      1.137      1.171      1.303      1.312      1.540      1.548      1.629      1.777      1.788      1.880      1.790      1.912      2.023      1.932      1.995      2.219      2.154      2.212      2.419      2.433      2.459      2.447      2.462      2.568      2.553
    16.000      1.143      1.143      1.281      1.312      1.472      1.537      1.601      1.748      1.810      1.842      1.780      1.899      1.991      1.948      2.039      2.167      2.152      2.146      2.366      2.446      2.467      2.448      2.560      2.505      2.540
    16.250      1.216      1.175      1.216      1.334      1.458      1.545      1.639      1.704      1.907      1.726      1.820      1.923      1.959      1.919      2.041      2.196      2.136      2.122      2.368      2.415      2.432      2.425      2.510      2.556      2.557
    16.500      1.204      1.154      1.301      1.309      1.558      1.592      1.584      1.685      1.889      1.774      1.820      1.941      1.985      1.953      2.120      2.160      2.121      2.104      2.385      2.413      2.441      2.482      2.336      2.556      2.627
    16.750      1.186      1.171      1.277      1.360      1.502      1.536      1.643      1.641      1.869      1.838      1.871      1.977      1.923      1.975      2.007      2.189      2.170      1.978      2.428      2.354      2.483      2.463      2.566      2.590      2.469
    17.000      1.180      1.150      1.230      1.365      1.522      1.513      1.601      1.718      1.864      1.856      1.832      2.028      2.027      1.989      2.067      2.209      2.067      1.966      2.385      2.379      2.407      2.449      2.416      2.520      2.500
    17.250      1.104      1.211      1.231      1.301      1.470      1.518      1.642      1.763      1.908      1.865      1.838      2.019      1.986      1.990      2.006      2.216      2.095      2.018      2.364      2.322      2.489      2.416      2.471      2.474      2.537
    17.500      1.160      1.179      1.220      1.216      1.464      1.497      1.619      1.726      1.933      1.881      1.841      2.031      2.006      1.994      2.124      2.156      2.084      1.977      2.391      2.316      2.402      2.397      2.519      2.548      2.516
    17.750      1.175      1.167      1.259      1.295      1.492      1.488      1.648      1.699      1.928      1.896      1.887      1.958      1.963      1.936      2.075      2.107      2.012      1.968      2.390      2.286      2.423      2.427      2.440      2.547      2.535
    18.000      1.147      1.211      1.260      1.296      1.455      1.500      1.592      1.716      1.913      1.838      1.861      1.967      2.017      1.975      2.002      2.019      2.018      1.987      2.421      2.314      2.429      2.427      2.432      2.537      2.504
    18.250      1.202      1.217      1.199      1.343      1.466      1.498      1.593      1.608      1.931      1.664      1.877      1.921      1.998      2.070      1.981      1.962      2.077      2.024      2.416      2.333      2.422      2.420      2.414      2.524      2.587
    18.500      1.206      1.167      1.185      1.295      1.430      1.488      1.635      1.555      1.915      1.718      1.813      1.916      2.004      2.159      1.964      1.887      2.121      2.050      2.346      2.436      2.423      2.402      2.622      2.604      2.586
    18.750      1.149      1.173      1.222      1.325      1.483      1.517      1.605      1.538      1.821      1.716      1.675      1.950      2.015      1.975      1.901      1.850      2.191      1.990      2.363      2.311      2.392      2.412      2.510      2.511      2.531
    19.000      1.155      1.153      1.230      1.302      1.457      1.501      1.614      1.566      1.922      1.725      1.621      1.914      2.060      2.028      1.879      1.980      2.121      1.944      2.387      2.330      2.488      2.434      2.408      2.491      2.542
    19.250      1.122      1.158      1.234      1.339      1.486      1.508      1.553      1.653      1.906      1.687      1.758      1.988      2.042      2.002      1.868      1.992      2.148      1.945      2.234      2.344      2.403      2.405      2.437      2.479      2.491
    19.500      1.180      1.158      1.226      1.328      1.524      1.545      1.609      1.670      1.892      1.750      1.789      1.859      2.090      1.999      1.793      2.041      2.131      2.025      2.245      2.400      2.443      2.407      2.447      2.520      2.473
    19.750      1.202      1.226      1.178      1.287      1.409      1.511      1.578      1.759      1.851      1.770      1.833      1.975      2.047      2.032      1.769      2.073      2.042      1.998      2.254      2.351      2.390      2.362      2.463      2.489      2.498
    20.000      1.153      1.175      1.147      1.263      1.481      1.520      1.593      1.682      1.904      1.811      1.778      1.959      2.084      1.927      1.818      2.065      1.999      2.113      2.313      2.379      2.427      2.404      2.440      2.468      2.540
    20.250      1.118      1.059      1.144      1.425      1.444      1.486      1.620      1.689      1.956      1.802      1.747      1.965      2.006      1.817      1.893      2.129      2.077      2.169      2.276      2.335      2.366      2.406      2.431      2.510      2.542
    20.500      1.159      1.072      1.136      1.278      1.450      1.534      1.606      1.706      1.815      1.874      1.710      1.961      2.055      1.864      1.913      2.073      2.183      2.020      2.287      2.361      2.312      2.401      2.416      2.474      2.475
    20.750      1.121      1.079      1.195      1.310      1.471      1.475      1.588      1.734      1.804      1.842      1.707      1.923      2.058      1.874      2.045      2.109      2.090      2.106      2.349      2.294      2.375      2.362      2.379      2.454      2.507
    21.000      1.092      1.063      1.213      1.232      1.463      1.513      1.558      1.707      1.749      1.793      1.762      1.919      2.053      1.962      2.010      2.092      1.935      2.100      2.289      2.356      2.346      2.354      2.372      2.452      2.471
    21.250      1.142      1.082      1.162      1.288      1.412      1.486      1.547      1.659      1.778      1.777      1.832      1.936      1.995      1.954      2.026      2.182      2.013      2.139      2.299      2.281      2.334      2.307      2.415      2.467      2.529
    21.500      1.082      1.082      1.154      1.244      1.391      1.420      1.568      1.714      1.745      1.707      1.737      1.881      2.017      1.935      2.014      2.034      2.046      2.041      2.312      2.282      2.385      2.408      2.441      2.464      2.461
    21.750      1.116      1.026      1.164      1.293      1.328      1.384      1.555      1.624      1.746      1.657      1.694      1.833      1.992      1.921      1.999      2.017      2.061      1.996      2.238      2.231      2.317      2.406      2.350      2.435      2.547
    22.000      1.071      1.063      1.166      1.248      1.370      1.451      1.503      1.665      1.654      1.673      1.777      1.846      2.048      1.997      2.008      1.955      2.017      1.975      2.350      2.225      2.373      2.432      2.413      2.401      2.530
    22.250      1.123      1.061      1.131      1.235      1.367      1.420      1.530      1.575      1.676      1.565      1.854      1.860      2.009      1.949      2.011      1.915      2.004      1.974      2.321      2.219      2.340      2.424      2.383      2.481      2.406
    22.500      1.045      1.138      1.179      1.271      1.418      1.435      1.529      1.578      1.710      1.661      1.732      1.811      1.972      1.903      1.986      1.917      1.892      2.015      2.307      2.333      2.398      2.420      2.391      2.474      2.479
    22.750      1.042      1.127      1.088      1.354      1.384      1.447      1.490      1.564      1.611      1.621      1.680      1.830      1.910      2.007      1.983      1.818      1.808      2.015      2.317      2.410      2.360      2.391      2.415      2.463      2.590
    23.000      1.066      1.139      1.099      1.246      1.405      1.416      1.522      1.581      1.650      1.618      1.599      1.746      1.989      1.990      2.054      1.842      1.848      1.993      2.298      2.318      2.305      2.381      2.366      2.466      2.596
    23.250      1.133      1.107      1.132      1.185      1.390      1.415      1.509      1.634      1.700      1.610      1.718      1.825      1.987      1.991      1.966      1.820      1.935      2.068      2.292      2.337      2.347      2.403      2.360      2.425      2.592
    23.500      1.091      1.049      1.109      1.282      1.415      1.369      1.556      1.651      1.754      1.547      1.767      1.920      1.980      1.981      1.957      1.791      1.972      2.028      2.339      2.272      2.348      2.404      2.414      2.453      2.560
    23.750      1.063      1.106      1.169      1.267      1.385      1.420      1.562      1.565      1.834      1.598      1.759      1.875      1.902      1.931      1.843      1.990      2.033      2.043      2.274      2.308      2.320      2.326      2.393      2.439      2.512
    24.000      1.053      1.024      1.148      1.262      1.378      1.448      1.478      1.487      1.821      1.676      1.800      1.787      1.876      1.891      1.799      1.903      1.999      2.008      2.247      2.362      2.318      2.354      2.360      2.417      2.562
    24.250      1.136      1.111      1.153      1.170      1.391      1.435      1.523      1.485      1.822      1.664      1.806      1.812      1.893      1.878      1.817      1.885      2.038      1.872      2.259      2.307      2.276      2.367      2.342      2.517      2.675
    24.500      1.127      1.125      1.171      1.259      1.429      1.435      1.554      1.498      1.851      1.706      1.771      1.797      1.787      1.951      1.828      1.951      2.036      1.854      2.229      2.299      2.246      2.354      2.373      2.414      2.540
    24.750      1.108      1.082      1.177      1.250      1.459      1.435      1.471      1.585      1.763      1.795      1.812      1.772      1.813      1.880      1.921      1.946      2.041      1.852      2.287      2.286      2.226      2.271      2.349      2.440      2.535
    25.000      1.149      1.148      1.159      1.279      1.442      1.386      1.496      1.633      1.802      1.712      1.744      1.835      1.860      1.886      1.880      2.093      2.025      1.917      2.221      2.302      2.319      2.305      2.349      2.384      2.597
    25.250      1.062      1.097      1.138      1.235      1.357      1.369      1.467      1.609      1.797      1.819      1.720      1.898      1.971      1.938      1.865      2.062      2.015      1.990      2.247      2.274      2.330      2.337      2.365      2.444      2.554
    25.500      1.113      1.103      1.128      1.434      1.307      1.431      1.488      1.654      1.779      1.826      1.767      1.962      1.949      1.931      1.814      1.945      1.970      2.016      2.257      2.443      2.419      2.357      2.392      2.424      2.547
    25.750      1.136      1.131      1.220      1.232      1.359      1.427      1.534      1.649      1.787      1.773      1.749      1.895      1.996      1.990      1.854      1.912      2.022      1.931      2.255      2.226      2.447      2.385      2.372      2.380      2.628
    26.000      1.109      1.134      1.185      1.212      1.410      1.457      1.557      1.715      1.830      1.853      1.835      1.896      1.969      1.984      1.910      1.972      2.021      2.027      2.255      2.178      2.401      2.356      2.364      2.487      2.626
    26.250      1.163      1.130      1.149      1.367      1.449      1.511      1.644      1.712      1.867      1.823      1.806      1.987      1.992      1.955      2.010      1.950      2.002      2.019      2.231      2.384      2.367      2.363      2.405      2.470      2.651
    26.500      1.085      1.110      1.216      1.369      1.482      1.497      1.562      1.685      1.828      1.818      1.854      3.227      2.025      1.943      1.944      1.940      1.966      2.072      2.296      2.107      2.403      2.364      2.409      2.515      2.682
    26.750      1.150      1.106      1.146      1.298      1.386      1.484      1.536      1.643      1.839      1.816      1.860      2.017      1.975      1.948      1.890      1.990      1.894      2.051      2.284      2.253      2.393      2.394      2.392      2.443      2.569
    27.000      1.114      1.132      1.224      1.235      1.472      1.486      1.448      1.662      1.833      1.798      1.833      1.892      2.046      1.925      1.829      1.982      1.799      2.065      2.323      2.228      2.538      2.434      2.320      2.438      2.679
    27.250      1.130      1.110      1.166      1.312      1.452      1.500      1.564      1.674      1.839      1.795      1.789      1.912      1.996      1.919      1.746      2.065      1.801      2.107      2.328      2.337      2.426      2.363      2.331      2.454      2.661
    27.500      1.138      1.184      1.161      1.364      1.379      1.429      1.561      1.714      1.863      1.774      1.767      1.924      2.035      1.866      1.747      2.086      1.816      2.039      2.366      2.246      2.403      2.425      2.430      2.488      2.749
    27.750      1.125      1.174      1.169      1.327      1.364      1.451      1.562      1.649      1.854      1.815      1.746      1.986      2.030      1.814      1.902      2.071      1.943      2.030      2.354      2.438      2.373      2.409      2.415      2.476      2.661
    28.000      1.105      1.149      1.189      1.264      1.482      1.486      1.561      1.704      1.843      1.850      1.612      1.998      1.945      1.889      1.895      2.052      1.998      2.021      2.291      2.342      2.210      2.335      2.440      2.545      2.600
    28.250      1.131      1.135      1.205      1.337      1.478      1.501      1.489      1.688      1.806      1.837      1.548      1.935      1.888      1.781      1.949      1.970      2.075      2.063      2.342      2.306      2.299      2.338      2.402      2.383      2.840
    28.500      1.127      1.152      1.186      1.354      1.405      1.448      1.485      1.641      1.826      1.793      1.503      1.921      1.976      1.842      1.944      2.018      2.020      2.037      2.308      2.314      2.243      2.389      2.377      2.373      2.648
    28.750      1.138      1.186      1.174      1.282      1.449      1.500      1.488      1.664      1.906      1.811      1.572      1.902      2.034      1.823      2.009      2.019      2.086      1.976      2.312      2.340      2.387      2.342      2.347      2.284      2.381
    29.000      1.152      1.165      1.161      1.290      1.397      1.446      1.522      1.719      1.869      1.798      1.607      1.864      2.002      1.914      1.934      1.985      2.025      2.018      2.322      2.296      2.247      2.378      2.449      2.435      2.798
    29.250      1.201      1.142      1.153      1.262      1.391      1.487      1.559      1.678      1.863      1.778      1.610      1.894      2.025      1.958      1.997      2.082      2.058      1.880      2.285      2.388      2.213      2.376      2.419      2.444      2.572
    29.500      1.129      1.137      1.138      1.266      1.393      1.413      1.591      1.659      1.817      1.746      1.700      1.920      2.000      1.920      1.965      2.003      2.041      1.990      2.294      2.403      2.261      2.395      2.357      2.402      2.585
    29.750      1.105      1.112      1.158      1.230      1.389      1.466      1.548      1.592      1.819      1.797      1.744      1.889      2.000      1.943      1.963      2.000      2.031      1.917      2.273      2.350      2.413      2.383      2.378      2.508      2.605
    30.000      1.143      1.115      1.195      1.278      1.429      1.387      1.614      1.637      1.807      1.749      1.702      1.902      1.955      1.943      1.872      2.004      2.064      1.986      2.299      2.154      2.380      2.354      2.360      2.425      2.449
    30.250      1.156      1.149      1.160      1.263      1.464      1.455      1.518      1.641      1.890      1.729      1.744      1.943      1.994      2.001      1.927      2.041      2.053      1.984      2.253      2.177      2.335      2.350      2.397      2.463      2.642
    30.500      1.099      1.085      1.112      1.237      1.430      1.444      1.541      1.679      1.907      1.781      1.808      1.876      1.978      2.030      1.911      2.128      2.058      2.002      2.239      2.246      2.388      2.382      2.354      2.415      2.621
    30.750      1.073      1.108      1.142      1.218      1.421      1.450      1.546      1.704      1.846      1.744      1.817      1.923      2.063      2.082      1.814      2.061      1.918      1.929      2.279      2.222      2.196      2.368      2.386      2.474      2.631
    31.000      1.131      1.120      1.190      1.273      1.463      1.415      1.546      1.666      1.919      1.731      1.811      1.916      2.020      2.048      1.830      2.004      1.899      1.899      2.281      2.251      2.472      2.313      2.400      2.443      2.512
    31.250      1.100      1.147      1.163      1.231      1.437      1.477      1.544      1.722      1.831      1.788      1.795      1.891      2.067      1.952      1.723      1.980      1.812      1.924      2.282      2.154      2.196      2.332      2.305      2.442      2.645
    31.500      1.084      1.113      1.178      1.231      1.433      1.449      1.564      1.608      1.813      1.773      1.750      1.852      2.037      1.908      1.772      1.960      1.881      1.883      2.279      2.338      2.305      2.298      2.364      2.447      2.624
    31.750      1.085      1.083      1.152      1.302      1.463      1.474      1.548      1.591      1.817      1.708      1.814      1.869      1.839      1.916      1.760      1.973      1.915      1.902      2.238      2.373      2.319      2.343      2.393      2.421      2.515
    32.000      1.075      1.064      1.154      1.288      1.380      1.435      1.540      1.488      1.817      1.776      1.791      1.842      1.787      1.895      1.822      1.945      1.945      1.887      2.184      2.464      2.317      2.289      2.332      2.432      2.575
    32.250      1.160      1.092      1.146      1.251      1.418      1.391      1.513      1.543      1.775      1.714      1.723      1.860      1.761      1.826      1.835      1.873      2.010      1.865      2.205      2.264      2.311      2.328      2.386      2.326      2.480
    32.500      1.089      1.060      1.156      1.289      1.361      1.442      1.437      1.542      1.753      1.785      1.654      1.890      1.759      1.831      1.906      1.863      2.095      1.905      2.240      2.227      2.270      2.345      2.330      2.396      2.561
    32.750      1.053      1.057      1.162      1.174      1.325      1.377      1.355      1.611      1.692      1.683      1.679      1.772      1.834      1.858      1.953      1.901      2.041      1.968      2.240      2.223      2.279      2.317      2.353      2.299      2.667
    33.000      1.181      1.063      1.207      1.112      1.465      1.392      1.364      1.630      1.705      1.583      1.681      1.817      1.897      1.834      2.014      2.052      2.012      2.071      2.225      2.271      2.330      2.292      2.409      2.266      2.632
    33.250      1.079      1.071      1.148      1.284      1.449      1.404      1.331      1.660      1.670      1.635      1.709      1.695      1.977      1.934      1.962      1.950      2.021      2.077      2.258      2.236      2.265      2.304      2.319      2.465      2.726
    33.500      1.099      1.128      1.121      1.372      1.425      1.422      1.461      1.594      1.727      1.581      1.597      1.738      1.950      1.987      1.988      2.040      1.980      2.016      2.234      2.267      2.376      2.327      2.353      2.390      2.743
    33.750      1.020      1.038      1.126      1.326      1.392      1.414      1.530      1.549      1.777      1.575      1.709      1.770      1.931      2.014      1.977      1.895      2.041      2.066      2.221      2.245      2.308      2.318      2.361      2.555      2.608
    34.000      1.089      1.160      1.112      1.216      1.362      1.416      1.534      1.614      1.682      1.601      1.827      1.776      2.013      2.009      2.003      1.880      2.015      2.012      2.282      2.279      2.298      2.322      2.279      2.405      2.720
    34.250      1.038      1.075      1.119      1.213      1.414      1.429      1.515      1.589      1.746      1.549      1.779      1.737      1.974      1.972      2.002      1.866      1.950      2.069      2.240      2.345      2.318      2.330      2.276      2.520      2.596
    34.500      1.029      1.112      1.118      1.476      1.405      1.377      1.513      1.585      1.760      1.584      1.705      1.788      1.926      1.934      1.947      1.835      1.895      2.023      2.241      2.300      2.317      2.362      2.317      2.479      2.551
    34.750      1.099      1.088      1.109      1.157      1.427      1.324      1.458      1.658      1.767      1.609      1.682      1.836      1.959      1.967      2.009      1.877      1.853      2.053      2.256      2.311      2.293      2.306      2.300      2.505      2.710
    35.000      1.063      1.053      1.128      1.257      1.363      1.354      1.542      1.562      1.845      1.749      1.741      1.860      1.991      1.943      1.916      1.960      1.864      1.950      2.297      2.302      2.277      2.332      2.352      2.450      2.681
    35.250      1.019      1.113      1.205      1.208      1.371      1.375      1.558      1.588      1.802      1.784      1.725      1.862      1.945      1.997      1.861      1.990      1.781      1.935      2.229      2.310      2.281      2.256      2.353      2.388      2.743
    35.500      1.069      1.111      1.120      1.216      1.339      1.470      1.502      1.581      1.821      1.759      1.706      1.884      1.955      1.926      1.835      1.991      1.789      1.956      2.224      2.143      2.132      2.277      2.316      2.446      2.659
    35.750      1.049      1.097      1.095      1.205      1.379      1.464      1.459      1.531      1.834      1.722      1.650      1.851      1.902      1.991      1.806      2.003      1.720      1.879      2.244      2.238      2.309      2.261      2.272      2.473      2.805
    36.000      1.048      1.121      1.235      1.233      1.354      1.452      1.495      1.556      1.790      1.756      1.693      1.872      1.864      1.924      1.779      1.975      1.767      1.923      2.225      2.388      2.344      2.284      2.334      2.411      2.597
    36.250      1.069      1.108      1.155      1.235      1.343      1.420      1.556      1.520      1.838      1.701      1.725      1.835      1.882      1.898      1.690      2.045      1.854      1.900      2.227      2.309      2.343      2.251      2.268      2.441      2.795
    36.500      1.085      1.077      1.168      1.213      1.417      1.448      1.491      1.611      1.846      1.762      1.731      1.876      1.794      1.759      1.637      2.064      1.884      1.917      2.247      2.410      2.344      2.317      2.313      2.436      2.606
    36.750      1.121      1.076      1.095      1.301      1.393      1.331      1.572      1.606      1.768      1.743      1.676      1.912      1.787      1.738      1.697      2.042      1.918      1.902      2.196      2.201      2.278      2.318      2.382      2.411      2.734
    37.000      1.088      1.114      1.119      1.310      1.351      1.325      1.501      1.588      1.702      1.796      1.652      1.890      1.830      1.710      1.740      2.015      1.869      1.790      2.206      2.194      2.261      2.322      2.349      2.444      2.746
    37.250      1.134      1.095      1.145      1.160      1.449      1.391      1.482      1.603      1.674      1.755      1.573      1.913      1.915      1.672      1.753      1.964      1.963      1.824      2.253      2.401      2.248      2.294      2.347      2.357      2.697
    37.500      1.051      1.101      1.174      1.283      1.371      1.414      1.461      1.605      1.626      1.762      1.612      1.840      1.951      1.786      1.753      2.032      2.015      1.826      2.217      2.224      2.287      2.357      2.335      2.337      2.620
    37.750      1.110      1.078      1.193      1.476      1.403      1.495      1.522      1.633      1.661      1.761      1.665      1.877      1.919      1.794      1.817      1.982      1.981      1.892      2.252      2.274      2.302      2.363      2.269      2.416      2.685
    38.000      1.063      1.112      1.171      1.186      1.389      1.380      1.472      1.587      1.733      1.746      1.699      1.868      1.936      1.819      1.964      1.951      1.971      1.871      2.235      2.302      2.232      2.276      2.284      2.557      2.683
    38.250      1.061      1.057      1.149      1.199      1.387      1.407      1.515      1.563      1.698      1.693      1.612      1.917      1.987      1.888      1.922      1.854      1.967      1.857      2.297      2.276      2.218      2.360      2.315      2.360      2.620
    38.500      1.125      1.113      1.163      1.309      1.396      1.390      1.429      1.613      1.796      1.767      1.713      1.897      1.935      1.922      1.991      1.764      1.893      1.863      2.261      2.306      2.203      2.271      2.332      2.588      2.676
    38.750      1.060      1.043      1.167      1.229      1.421      1.427      1.480      1.594      1.785      1.705      1.744      1.901      1.988      1.935      1.912      1.747      1.917      1.768      2.262      2.104      2.239      2.323      2.315      2.355      2.576
    39.000      1.056      1.065      1.145      1.227      1.404      1.363      1.484      1.615      1.737      1.751      1.721      1.915      1.920      1.976      1.964      1.753      1.865      1.821      2.220      2.270      2.248      2.304      2.300      2.417      2.665
    39.250      1.104      1.018      1.119      1.191      1.456      1.317      1.518      1.597      1.696      1.669      1.751      1.893      1.897      1.972      1.972      1.750      1.844      1.871      2.261      2.128      2.287      2.320      2.264      2.385      2.830
    39.500      1.116      1.076      1.150      1.191      1.398      1.390      1.525      1.623      1.729      1.621      1.711      1.853      1.838      1.996      2.024      1.913      1.743      1.882      2.204      2.139      2.285      2.250      2.310      2.345      2.757
    39.750      1.075      1.117      1.159      1.148      1.407      1.391      1.550      1.642      1.839      1.508      1.696      1.849      1.792      1.955      1.922      1.949      1.693      1.927      2.192      2.279      2.315      2.251      2.328      2.396      2.573
    40.000      1.107      1.120      1.148      0.958      1.347      1.413      1.525      1.606      1.794      1.603      1.660      1.801      1.677      1.887      1.854      1.940      1.737      2.030      2.252      2.254      2.305      2.281      2.295      2.408      2.697
    40.250      1.085      1.130      1.134      1.235      1.415      1.459      1.496      1.595      1.767      1.643      1.773      1.847      1.699      1.827      1.870      1.970      1.822      1.980      2.267      2.258      2.224      2.253      2.310      2.455      2.751
    40.500      1.077      1.103      1.158      1.212      1.397      1.509      1.460      1.626      1.834      1.712      1.770      1.849      1.741      1.785      1.748      1.965      2.000      2.029      2.212      2.242      2.355      2.210      2.236      2.415      2.759
    40.750      1.101      1.179      1.143      1.172      1.391      1.425      1.426      1.632      1.734      1.737      1.741      1.907      1.817      1.766      1.734      2.088      2.001      1.977      2.222      2.286      2.168      2.286      2.186      2.469      2.759
    41.000      1.116      1.122      1.188      1.181      1.400      1.404      1.430      1.573      1.872      1.751      1.655      1.823      1.929      1.821      1.760      2.049      1.967      2.033      2.212      2.338      2.329      2.247      2.211      2.401      2.826
    41.250      1.065      1.095      1.211      1.170      1.363      1.437      1.514      1.487      1.780      1.750      1.504      1.856      1.964      1.830      1.794      1.990      1.946      1.935      2.208      2.329      2.365      2.262      2.249      2.476      2.740
    41.500      1.100      1.120      1.172      1.140      1.402      1.442      1.511      1.455      1.824      1.711      1.518      1.843      1.954      1.826      1.749      2.032      2.040      2.031      2.262      2.171      2.275      2.334      2.271      2.532      2.657
    41.750      1.101      1.083      1.138      1.169      1.347      1.419      1.455      1.478      1.788      1.736      1.626      1.850      1.911      1.906      1.800      1.967      1.924      2.054      2.257      2.172      2.267      2.290      2.344      2.559      2.616
    42.000      1.096      1.117      1.157      1.239      1.363      1.430      1.562      1.511      1.795      1.799      1.725      1.831      1.972      2.037      1.836      1.939      2.003      1.992      2.221      2.243      2.170      2.326      2.333      2.368      2.778
    42.250      1.063      1.121      1.175      1.191      1.413      1.440      1.501      1.542      1.732      1.758      1.709      1.765      1.929      1.963      1.934      1.966      1.976      1.873      2.195      2.107      2.161      2.326      2.332      2.454      2.669
    42.500      1.079      1.085      1.097      1.303      1.424      1.405      1.541      1.617      1.773      1.717      1.754      1.693      1.956      1.979      1.911      1.943      2.027      1.855      2.251      2.127      2.356      2.326      2.323      2.316      2.861
    42.750      1.028      1.102      1.168      1.280      1.360      1.378      1.599      1.595      1.836      1.682      1.701      1.716      1.914      1.982      1.924      1.977      2.005      1.885      2.224      2.296      2.312      2.265      2.317      2.372      2.811
    43.000      1.057      1.036      1.146      1.151      1.432      1.398      1.459      1.571      1.822      1.820      1.703      1.685      1.979      1.961      1.901      1.955      2.013      1.833      2.238      2.303      2.237      2.257      2.287      2.474      2.787
    43.250      1.096      1.069      1.097      1.230      1.410      1.519      1.522      1.585      1.854      1.767      1.704      1.687      1.935      1.960      1.976      1.884      1.934      1.888      2.200      2.220      2.247      2.276      2.287      2.422      2.895
    43.500      1.053      1.021      1.113      1.253      1.434      1.397      1.451      1.541      1.731      1.707      1.776      1.787      1.958      1.923      1.969      1.855      1.864      1.902      2.178      2.254      2.347      2.327      2.280      2.426      3.000
    43.750      1.024      1.069      1.156      1.224      1.342      1.392      1.496      1.622      1.678      1.679      1.745      1.794      1.924      1.982      1.925      1.903      1.866      1.910      2.205      2.339      2.338      2.283      2.293      2.500      2.768
    44.000      1.066      1.099      1.162      1.185      1.426      1.415      1.486      1.535      1.667      1.747      1.755      1.787      1.768      1.803      1.877      1.905      1.884      1.876      2.255      2.288      2.158      2.268      2.309      2.410      3.007
    44.250      1.085      1.032      1.108      1.244      1.323      1.455      1.511      1.603      1.730      1.694      1.658      1.737      1.810      1.763      1.823      1.894      1.879      1.936      2.257      2.267      2.185      2.276      2.368      2.343      2.774
    44.500      1.046      1.065      1.135      1.152      1.375      1.369      1.504      1.568      1.771      1.727      1.726      1.745      1.786      1.745      1.854      1.923      1.946      1.951      2.226      2.260      2.450      2.255      2.316      2.442      3.060
    44.750      1.069      1.057      1.172      1.209      1.342      1.387      1.490      1.559      1.759      1.741      1.745      1.716      1.832      1.756      1.892      1.917      1.823      1.906      2.196      2.230      2.223      2.228      2.297      2.483      2.759
    45.000      1.039      1.083      1.168      1.163      1.359      1.413      1.471      1.559      1.716      1.669      1.602      1.713      1.833      1.691      1.883      1.907      1.876      1.845      2.191      2.238      2.183      2.238      2.284      2.416      2.766
    45.250      1.039      1.075      1.129      1.179      1.338      1.420      1.457      1.529      1.744      1.624      1.564      1.789      1.772      1.722      1.829      2.041      1.881      1.891      2.250      2.224      2.367      2.336      2.327      2.472      2.806
    45.500      1.027      1.089      1.132      1.283      1.323      1.394      1.475      1.507      1.822      1.539      1.570      1.769      1.782      1.722      1.742      2.012      1.830      1.862      2.253      2.237      2.245      2.317      2.365      2.375      2.751
    45.750      1.032      1.110      1.161      1.215      1.349      1.343      1.484      1.573      1.807      1.491      1.643      1.811      1.799      1.751      1.666      2.032      1.891      1.920      2.228      2.205      2.329      2.314      2.322      2.414      2.938
    46.000      0.984      1.007      1.109      1.177      1.380      1.312      1.411      1.534      1.753      1.493      1.678      1.803      1.881      1.842      1.707      2.011      1.869      1.882      2.239      2.275      2.236      2.277      2.259      2.462      2.909
    46.250      1.039      1.038      1.139      1.276      1.319      1.425      1.450      1.593      1.769      1.533      1.694      1.836      1.893      1.879      1.805      1.985      1.932      1.748      2.235      2.227      2.262      2.266      2.323      2.408      2.834
    46.500      1.067      1.067      1.171      1.234      1.340      1.382      1.465      1.550      1.681      1.586      1.709      1.827      1.917      1.960      1.770      1.937      1.953      1.667      2.215      2.199      2.219      2.240      2.285      2.426      2.682
    46.750      1.131      0.998      1.110      1.262      1.385      1.342      1.406      1.570      1.570      1.566      1.710      1.845      1.924      1.925      1.707      1.959      1.941      1.718      2.213      2.254      2.237      2.259      2.310      2.421      2.850
    47.000      1.056      1.061      1.136      1.208      1.306      1.341      1.411      1.580      1.629      1.583      1.672      1.859      1.839      1.939      1.798      1.959      1.968      1.730      2.188      2.255      2.198      2.365      2.247      2.397      2.986
    47.250      1.066      1.103      1.159      1.159      1.302      1.416      1.480      1.550      1.570      1.567      1.685      1.819      1.907      1.887      1.781      1.839      1.929      1.753      2.240      2.278      2.247      2.288      2.294      2.385      2.813
    47.500      1.081      1.068      1.124      1.148      1.366      1.348      1.419      1.562      1.611      1.674      1.634      1.807      1.912      1.913      1.697      1.824      1.910      1.795      2.149      2.201      2.305      2.247      2.329      2.436      3.029
    47.750      1.099      1.067      1.131      1.158      1.381      1.362      1.418      1.536      1.579      1.625      1.669      1.873      1.927      1.959      1.728      1.839      2.016      1.840      2.182      2.240      2.330      2.253      2.243      2.493      3.016
    48.000      1.091      1.071      1.147      1.252      1.384      1.312      1.497      1.582      1.715      1.620      1.714      1.787      1.914      1.960      1.826      1.935      1.968      1.961      2.226      2.249      2.310      2.222      2.311      2.445      2.959
    48.250      1.042      1.075      1.108      1.268      1.378      1.344      1.455      1.582      1.721      1.604      1.736      1.816      1.894      1.905      1.841      1.935      1.947      2.403      2.216      2.235      2.303      2.279      2.287      2.456      2.670
    48.500      1.110      1.097      1.135      1.191      1.407      1.401      1.493      1.581      1.742      1.700      1.767      1.823      1.869      1.909      1.974      1.986      1.929      2.048      2.179      2.272      2.271      2.246      2.298      2.379      3.063
    48.750      1.060      1.026      1.157      1.187      1.393      1.370      1.440      1.622      1.687      1.666      1.646      1.781      1.849      1.961      1.873      1.993      1.938      2.009      2.246      2.248      2.266      2.217      2.280      2.386      2.502
    49.000      1.060      1.108      1.180      1.269      1.408      1.386      1.444      1.588      1.768      1.756      1.631      1.742      1.843      1.939      1.913      1.883      1.876      2.010      2.136      2.208      2.303      2.290      2.244      2.385      2.849
    49.250      1.100      1.096      1.152      1.231      1.373      1.361      1.481      1.596      1.780      1.764      1.646      1.750      1.801      1.803      1.915      1.944      1.805      2.025      2.234      2.246      2.222      2.241      2.291      2.449      2.984
    49.500      1.026      1.027      1.159      1.120      1.332      1.447      1.481      1.620      1.791      1.724      1.572      1.828      1.740      1.731      1.856      1.859      1.768      1.955      2.206      2.228      2.265      2.225      2.312      2.460      2.992
    49.750      1.099      1.134      1.109      1.244      1.379      1.403      1.451      1.560      1.776      1.735      1.656      1.853      1.670      1.754      1.784      1.806      1.763      1.898      2.279      2.223      2.237      2.174      2.315      2.513      1.383
    50.000      1.068      1.065      1.106      1.179      1.403      1.364      1.468      1.576      1.816      1.690      1.637      1.948      1.702      1.687      1.807      1.842      1.748      1.834      2.178      2.252      2.256      2.262      2.294      2.483      2.946
    50.250      1.097      1.051      1.142      1.308      1.313      1.358      1.507      1.607      1.788      1.713      1.628      1.837      1.660      1.721      1.833      1.844      1.792      1.909      2.231      2.215      2.290      2.251      2.273      2.479      2.921
    50.500      1.046      1.060      1.132      1.186      1.332      1.386      1.516      1.605      1.764      1.779      1.660      1.825      1.779      1.804      1.793      1.776      1.814      1.923      2.216      2.194      2.258      2.240      2.270      2.468      2.793
    50.750      1.058      1.028      1.151      1.229      1.310      1.370      1.477      1.588      1.741      1.718      1.649      1.826      1.855      1.762      1.874      1.783      1.790      1.864      2.205      2.223      2.281      2.259      2.310      2.445      2.878
    51.000      1.061      0.972      1.138      1.166      1.354      1.430      1.404      1.553      1.761      1.645      1.680      1.830      1.865      1.772      1.826      1.831      1.801      1.906      2.231      2.190      2.259      2.247      2.286      2.474      2.793
    51.250      1.033      1.041      1.088      1.263      1.353      1.401      1.470      1.516      1.767      1.663      1.699      1.861      1.895      1.859      1.713      1.868      1.797      1.865      2.144      2.154      2.233      2.260      2.289      2.404      2.657
    51.500      1.058      1.073      1.054      1.205      1.365      1.446      1.458      1.532      1.807      1.701      1.676      1.817      1.850      1.940      1.726      1.892      1.828      1.911      2.179      2.205      2.218      2.224      2.298      2.507      2.842
    51.750      1.047      1.050      1.067      1.153      1.278      1.419      1.433      1.589      1.730      1.748      1.738      1.779      1.878      1.880      1.615      2.005      1.893      1.959      2.250      2.257      2.288      2.283      2.309      2.468      3.001
    52.000      1.051      1.081      1.086      1.217      1.380      1.379      1.490      1.576      1.761      1.675      1.676      1.865      1.918      1.899      1.722      1.995      1.815      1.957      2.202      2.228      2.228      2.212      2.301      2.479      2.876
    52.250      1.079      1.027      1.072      1.178      1.373      1.395      1.464      1.526      1.787      1.631      1.578      1.789      1.947      1.916      1.675      1.984      1.863      1.941      2.205      2.201      2.253      2.243      2.297      2.465      3.119
    52.500      1.062      1.057      1.092      1.223      1.358      1.351      1.395      1.557      1.707      1.675      1.586      1.667      1.937      1.901      1.788      1.868      1.860      1.884      2.206      2.219      2.354      2.185      2.259      2.492      2.966
    52.750      1.056      1.065      1.118      1.183      1.325      1.351      1.467      1.484      1.735      1.582      1.513      1.694      1.890      1.876      1.760      1.939      1.868      1.982      2.190      2.178      2.246      2.244      2.295      2.486      2.892
    53.000      1.064      0.993      1.142      1.052      1.303      1.453      1.466      1.481      1.744      1.645      1.475      1.681      1.925      1.953      1.839      1.894      1.893      1.982      2.173      2.200      2.238      2.282      2.298      2.465      2.848
    53.250      1.037      1.065      1.117      1.225      1.329      1.443      1.524      1.476      1.728      1.712      1.481      1.748      1.896      1.943      1.885      1.870      1.934      1.943      2.250      2.264      2.249      2.262      2.356      2.421      2.770
    53.500      1.030      1.038      1.171      1.213      1.404      1.319      1.430      1.505      1.749      1.633      1.554      1.771      1.809      1.910      1.940      1.882      1.921      1.914      2.165      2.218      2.249      2.283      2.346      2.508      2.993
    53.750      1.028      1.081      1.067      1.223      1.426      1.347      1.430      1.584      1.701      1.676      1.543      1.731      1.695      1.924      1.867      1.746      1.899      1.805      2.244      2.258      2.269      2.227      2.311      2.412      2.777
    54.000      1.063      1.089      1.120      1.215      1.386      1.430      1.366      1.539      1.700      1.657      1.649      1.804      1.739      1.886      1.921      1.758      1.904      1.719      2.143      2.215      2.237      2.220      2.269      2.451      3.032
    54.250      1.049      1.025      1.086      1.214      1.375      1.415      1.352      1.525      1.679      1.620      1.739      1.809      1.694      1.944      1.887      1.762      1.897      1.702      2.215      2.186      2.208      2.239      2.261      2.462      2.613
    54.500      0.975      1.049      1.108      1.109      1.369      1.368      1.261      1.579      1.775      1.627      1.708      1.853      1.752      1.840      1.894      1.796      1.996      1.771      2.234      2.142      2.255      2.286      2.273      2.491      3.174
    54.750      1.035      1.017      1.165      1.205      1.414      1.352      1.279      1.495      1.777      1.646      1.646      1.770      1.765      1.842      1.917      1.932      1.922      1.741      2.198      2.150      2.199      2.283      2.259      2.466      3.026
    55.000      1.089      1.014      1.130      1.141      1.365      1.353      1.345      1.530      1.709      1.651      1.676      1.812      1.755      1.876      1.839      1.843      1.941      1.811      2.151      2.163      2.247      2.244      2.260      2.478      3.111
    55.250      1.081      0.990      1.112      1.142      1.282      1.360      1.356      1.523      1.661      1.633      1.695      1.763      1.832      1.884      1.832      1.875      1.932      1.790      2.252      2.238      2.225      2.220      2.292      2.411      2.715
    55.500      1.028      1.040      1.114      1.177      1.323      1.321      1.429      1.558      1.710      1.598      1.720      1.763      1.822      1.832      1.864      1.881      1.902      1.881      2.217      2.220      2.292      2.270      2.188      2.471      2.953
    55.750      1.004      1.079      1.104      1.167      1.276      1.324      1.475      1.472      1.717      1.674      1.724      1.695      1.888      1.937      1.907      1.865      1.876      1.840      2.231      2.226      2.239      2.233      2.294      2.491      2.899
    56.000      1.047      1.067      1.112      1.167      1.322      1.333      1.522      1.483      1.746      1.618      1.738      1.629      1.932      1.926      1.823      1.863      1.847      1.854      2.198      2.137      2.219      2.261      2.255      2.500      2.988
    56.250      1.061      1.032      1.138      1.094      1.322      1.231      1.491      1.548      1.720      1.740      1.657      1.592      1.922      1.810      1.790      1.934      1.782      1.850      2.176      2.185      2.213      2.270      2.302      2.480      3.064
    56.500      1.030      1.037      1.154      1.564      1.322      1.285      1.453      1.530      1.711      1.705      1.664      1.548      1.899      1.813      1.822      1.955      1.760      2.008      2.171      2.192      2.258      2.190      2.234      2.460      2.670
    56.750      1.027      1.014      1.157      1.187      1.340      1.316      1.471      1.590      1.665      1.699      1.643      1.645      1.890      1.748      1.720      1.963      1.662      1.914      2.205      2.189      2.225      2.253      2.248      2.471      3.137
    57.000      1.017      0.972      1.160      1.124      1.344      1.322      1.450      1.582      1.648      1.695      1.676      1.606      1.820      1.754      1.726      1.935      1.740      1.968      2.173      2.221      2.188      2.227      2.256      2.479      2.923
    57.250      1.072      1.097      1.147      1.200      1.293      1.314      1.454      1.554      1.612      1.731      1.662      1.689      1.846      1.780      1.834      1.907      1.790      1.887      2.183      2.222      2.228      2.196      2.254      2.508      2.982
    57.500      1.061      1.059      1.118      1.126      1.304      1.261      1.461      1.578      1.587      1.738      1.628      1.759      1.809      1.813      1.795      1.929      1.823      1.933      2.146      2.167      2.231      2.222      2.291      2.437      2.898


==> anc/50_nm_signals.dat <==
# 50 nm sample. First column: time [ps]; other columns: fluence [mJ/cm2]
#              13.82      14.95      16.07      17.55      18.88      20.28      21.75      23.43      25.09      26.82      28.68      30.63      32.46      34.59      36.61      39.08      41.20      43.34      45.78      48.08      50.50      53.92      58.53      60.94
   -42.500     -0.137     -0.172     -0.228     -0.191     -0.206     -0.196     -0.255     -0.197     -0.286     -0.197     -0.292     -0.288     -0.375     -0.267     -0.330     -0.390     -0.378     -0.359     -0.368     -0.155     -0.385     -0.376     -0.415     -0.391
   -42.250     -0.265     -0.205     -0.314     -0.224     -0.251     -0.292     -0.314     -0.278     -0.330     -0.305     -0.340     -0.421     -0.383     -0.359     -0.399     -0.391     -0.426     -0.381     -0.409     -0.464     -0.410     -0.348     -0.331     -0.433
   -42.000     -0.214     -0.184     -0.273     -0.246     -0.198     -0.284     -0.229     -0.271     -0.309     -0.238     -0.380     -0.379     -0.377     -0.374     -0.402     -0.366     -0.428     -0.367     -0.371     -0.479     -0.303     -0.352     -0.489     -0.325
   -41.750     -0.309     -0.185     -0.200     -0.235     -0.242     -0.237     -0.261     -0.363     -0.274     -0.262     -0.341     -0.417     -0.372     -0.411     -0.374     -0.382     -0.405     -0.396     -0.378     -0.544     -0.256     -0.357     -0.391     -0.427
   -41.500     -0.236     -0.165     -0.325     -0.281     -0.259     -0.242     -0.247     -0.307     -0.341     -0.262     -0.354     -0.345     -0.367     -0.421     -0.467     -0.396     -0.407     -0.442     -0.364     -0.453     -0.339     -0.384     -0.391     -0.364
   -41.250     -0.359     -0.182     -0.251     -0.222     -0.037     -0.187     -0.227     -0.299     -0.343     -0.294     -0.303     -0.382     -0.408     -0.394     -0.392     -0.404     -0.419     -0.491     -0.393     -0.515     -0.428     -0.398     -0.423     -0.392
   -41.000     -0.236     -0.175     -0.216     -0.254     -0.246     -0.240     -0.257     -0.298     -0.321     -0.268     -0.339     -0.470     -0.369     -0.356     -0.400     -0.369     -0.439     -0.443     -0.365     -0.443     -0.418     -0.453     -0.505     -0.396
   -40.750     -0.255      0.140     -0.264     -0.346     -0.210     -0.198     -0.232     -0.287     -0.244     -0.270     -0.380     -0.415     -0.373     -0.338     -0.378     -0.381     -0.452     -0.468     -0.368     -0.503     -0.440     -0.453     -0.470     -0.452
   -40.500     -0.252     -0.096     -0.189     -0.229     -0.264     -0.220     -0.273     -0.306     -0.268     -0.194     -0.292     -0.408     -0.378     -0.367     -0.423     -0.374     -0.365     -0.399     -0.393     -0.423     -0.430     -0.407     -0.470     -0.417
   -40.250     -0.201     -0.100     -0.158     -0.229     -0.250     -0.232     -0.306     -0.328     -0.247     -0.157     -0.288     -0.429     -0.391     -0.313     -0.367     -0.355     -0.340     -0.375     -0.411     -0.442     -0.420     -0.408     -0.429     -0.432
   -40.000     -0.243     -0.206     -0.224     -0.225     -0.206     -0.275     -0.275     -0.296     -0.273     -0.211     -0.324     -0.433     -0.387     -0.353     -0.447     -0.382     -0.349     -0.403     -0.340     -0.468     -0.364     -0.424     -0.399     -0.447
   -39.750     -0.376     -0.354     -0.165     -0.229     -0.234     -0.196     -0.301     -0.285     -0.293     -0.201     -0.337     -0.315     -0.361     -0.389     -0.401     -0.372     -0.458     -0.385     -0.378     -0.489     -0.417     -0.410     -0.343     -0.372
   -39.500     -0.246     -0.284     -0.134     -0.166     -0.168     -0.177     -0.241     -0.233     -0.271     -0.205     -0.246     -0.314     -0.286     -0.241     -0.355     -0.317     -0.353     -0.377     -0.320     -0.431     -0.358     -0.418     -0.394     -0.321
   -39.250     -0.175     -0.222     -0.138     -0.186     -0.199     -0.196     -0.206     -0.215     -0.244     -0.228     -0.269     -0.294     -0.258     -0.276     -0.369     -0.321     -0.313     -0.334     -0.293     -0.447     -0.343     -0.416     -0.336     -0.339
   -39.000     -0.240     -0.148     -0.160     -0.121     -0.195     -0.164     -0.222     -0.171     -0.259     -0.204     -0.265     -0.214     -0.251     -0.274     -0.316     -0.334     -0.301     -0.303      0.098     -0.380     -0.305     -0.415     -0.379     -0.383
   -38.750     -0.264     -0.126     -0.236     -0.163     -0.124     -0.166     -0.205     -0.182     -0.255     -0.163     -0.288     -0.306     -0.251     -0.225     -0.329     -0.398     -0.299     -0.317     -0.263     -0.338     -0.343     -0.316     -0.404     -0.281
   -38.500     -0.121     -0.144     -0.185     -0.182     -0.125     -0.152     -0.200     -0.179     -0.250     -0.193     -0.236     -0.338     -0.277     -0.343     -0.307     -0.310     -0.277     -0.368     -0.242     -0.402     -0.392     -0.333     -0.334     -0.312
   -38.250     -0.181     -0.142     -0.118     -0.168     -0.200     -0.154     -0.204     -0.163     -0.276     -0.156     -0.274     -0.369     -0.316     -0.299     -0.326     -0.309     -0.326     -0.359     -0.311     -0.397     -0.336     -0.324     -0.320     -0.255
   -38.000     -0.153     -0.147     -0.182     -0.205     -0.173     -0.144     -0.254     -0.217     -0.264     -0.187     -0.219     -0.323     -0.296     -0.303     -0.345     -0.307     -0.318     -0.333     -0.344     -0.387     -0.356     -0.295     -0.334     -0.306
   -37.750     -0.153     -0.126     -0.231     -0.226     -0.199     -0.054     -0.241     -0.241     -0.269     -0.216     -0.272     -0.331     -0.303     -0.330     -0.282     -0.361     -0.295     -0.315     -0.290     -0.353     -0.334     -0.356     -0.377     -0.285
   -37.500     -0.204     -0.134     -0.194     -0.208     -0.193     -0.124     -0.189     -0.262     -0.248     -0.128     -0.227     -0.338     -0.275     -0.187     -0.286     -0.346     -0.315     -0.339     -0.325     -0.313     -0.281     -0.343     -0.328     -0.339
   -37.250     -0.178     -0.188     -0.197     -0.193     -0.178     -0.147     -0.156     -0.189     -0.254     -0.140     -0.244     -0.300     -0.326     -0.270     -0.254     -0.324     -0.333     -0.306     -0.285     -0.336     -0.267     -0.360     -0.370     -0.309
   -37.000     -0.138     -0.092     -0.205     -0.211     -0.188     -0.109     -0.154     -0.263     -0.229     -0.135     -0.298     -0.330     -0.242     -0.309     -0.322     -0.341     -0.335     -0.319     -0.249     -0.310     -0.292     -0.377     -0.367     -0.299
   -36.750     -0.221     -0.366     -0.052     -0.202     -0.173     -0.168     -0.183     -0.247     -0.233     -0.099     -0.276     -0.303     -0.237     -0.261     -0.300     -0.349     -0.314     -0.336     -0.254     -0.415     -0.236     -0.334     -0.380     -0.201
   -36.500     -0.173     -0.169     -0.146     -0.326     -0.186     -0.199     -0.177     -0.299     -0.277     -0.118     -0.295     -0.334     -0.285     -0.259     -0.320     -0.334     -0.289     -0.281     -0.306     -0.395     -0.231     -0.293     -0.334     -0.266
   -36.250     -0.199     -0.142     -0.205     -0.195     -0.253     -0.211     -0.246     -0.232     -0.320     -0.067     -0.282     -0.318     -0.238     -0.200     -0.275     -0.295     -0.321     -0.293     -0.288     -0.382     -0.249     -0.357     -0.312     -0.324
   -36.000     -0.158     -0.137     -0.196     -0.241     -0.365     -0.178     -0.212     -0.276     -0.245     -0.117     -0.269     -0.327     -0.308     -0.237     -0.306     -0.335     -0.294     -0.370     -0.326     -0.380     -0.347     -0.334     -0.418     -0.303
   -35.750     -0.149     -0.108     -0.137     -0.174     -0.154     -0.191     -0.181     -0.223     -0.245     -0.162     -0.267     -0.315     -0.269     -0.320     -0.362     -0.315     -0.238     -0.339     -0.330     -0.325     -0.307     -0.355     -0.329     -0.406
   -35.500     -0.217     -0.176     -0.199     -0.213     -0.194     -0.194     -0.242     -0.281     -0.174     -0.171     -0.283     -0.290     -0.306     -0.270     -0.308     -0.327     -0.280     -0.321     -0.333     -0.371     -0.291     -0.341     -0.337     -0.300
   -35.250     -0.178     -0.137     -0.194     -0.262     -0.181     -0.198     -0.221     -0.245     -0.184     -0.141     -0.257     -0.371     -0.233     -0.231     -0.318     -0.314     -0.321     -0.369     -0.264     -0.390     -0.347     -0.349     -0.362     -0.304
   -35.000     -0.226     -0.113     -0.273     -0.164     -0.145     -0.204     -0.183     -0.246     -0.174     -0.253     -0.156     -0.094     -0.273     -0.333     -0.371     -0.361     -0.372     -0.325     -0.237     -0.358     -0.287     -0.355     -0.388     -0.350
   -34.750     -0.242     -0.115     -0.143     -0.174     -0.170     -0.201     -0.259     -0.234     -0.262     -0.169     -0.301     -0.373     -0.301     -0.338     -0.334     -0.266     -0.395     -0.373     -0.311     -0.353     -0.317     -0.356     -0.351     -0.368
   -34.500     -0.201     -0.118     -0.061     -0.192     -0.158     -0.177     -0.267     -0.251     -0.299     -0.263     -0.209     -0.389     -0.282     -0.253     -0.273     -0.299     -0.357     -0.310     -0.334     -0.415     -0.302     -0.365     -0.373     -0.364
   -34.250     -0.187     -0.150     -0.128     -0.218     -0.180     -0.128     -0.250     -0.222     -0.238     -0.243     -0.315     -0.309     -0.304     -0.359     -0.260     -0.348     -0.331     -0.301     -0.311     -0.381     -0.299     -0.326     -0.373     -0.327
   -34.000     -0.110      0.006     -0.230     -0.178     -0.206     -0.273     -0.252     -0.277     -0.305     -0.211     -0.323     -0.324     -0.273     -0.310     -0.241     -0.309     -0.275     -0.359     -0.315     -0.310     -0.398     -0.358     -0.316     -0.329
   -33.750     -0.224     -0.178     -0.214     -0.238     -0.147     -0.134     -0.206     -0.258     -0.251     -0.177     -0.259     -0.341     -0.275     -0.263     -0.217     -0.359     -0.372     -0.262     -0.327     -0.428     -0.322     -0.336     -0.365     -0.310
   -33.500     -0.186     -0.144     -0.240     -0.193     -0.174     -0.062     -0.212     -0.287     -0.212     -0.193     -0.289     -0.400     -0.300     -0.297     -0.278     -0.338     -0.346     -0.304     -0.300     -0.401     -0.335     -0.335     -0.382     -0.378
   -33.250     -0.170     -0.110     -0.256     -0.112     -0.176     -0.150     -0.188     -0.227     -0.268     -0.150     -0.320     -0.371     -0.254     -0.288     -0.248     -0.350     -0.287     -0.253     -0.292     -0.339     -0.323     -0.290     -0.318     -0.400
   -33.000     -0.224     -0.152     -0.109     -0.183     -0.140     -0.081     -0.203     -0.214     -0.273     -0.217     -0.278     -0.348     -0.261     -0.313     -0.272     -0.253     -0.290     -0.322     -0.272     -0.418     -0.236     -0.337     -0.390     -0.330
   -32.750     -0.158     -0.176     -0.157     -0.185     -0.161     -0.135     -0.171     -0.254     -0.271     -0.241     -0.230     -0.326     -0.153     -0.328     -0.304     -0.250     -0.290     -0.348     -0.297     -0.380     -0.297     -0.265     -0.310     -0.313
   -32.500     -0.231     -0.134     -0.143     -0.204     -0.214     -0.195     -0.193     -0.315     -0.269     -0.228     -0.299     -0.128     -0.150     -0.440     -0.305     -0.263     -0.287     -0.385     -0.319     -0.361     -0.236     -0.277     -0.374     -0.306
   -32.250     -0.187     -0.190     -0.164     -0.195     -0.217     -0.178     -0.149     -0.246     -0.255     -0.140     -0.256     -0.342     -0.155     -0.320     -0.323     -0.242     -0.332     -0.361     -0.254     -0.440     -0.305     -0.318     -0.376     -0.362
   -32.000     -0.181     -0.106     -0.264     -0.163     -0.194     -0.176     -0.123     -0.248     -0.267     -0.158     -0.276     -0.367     -0.241     -0.318     -0.283     -0.247     -0.350     -0.342     -0.255     -0.364     -0.336     -0.398     -0.337     -0.456
   -31.750     -0.197     -0.112     -0.098     -0.213     -0.179     -0.203     -0.213     -0.248     -0.299     -0.156     -0.326     -0.401     -0.261     -0.237     -0.279     -0.273     -0.302     -0.310     -0.194     -0.410     -0.327     -0.355     -0.433     -0.420
   -31.500     -0.122     -0.291     -0.180     -0.160     -0.177     -0.022     -0.164     -0.254     -0.249     -0.164     -0.261     -0.266     -0.277     -0.271     -0.362     -0.279     -0.301     -0.306     -0.270     -0.433     -0.302     -0.345     -0.367     -0.374
   -31.250     -0.071     -0.160     -0.241     -0.217     -0.194     -0.236     -0.245     -0.254     -0.256     -0.190     -0.214     -0.353     -0.336     -0.279     -0.296     -0.293     -0.364     -0.297     -0.273     -0.369     -0.353     -0.395     -0.349     -0.336
   -31.000     -0.172     -0.190     -0.212     -0.239     -0.175     -0.153     -0.256     -0.275     -0.272     -0.182     -0.238     -0.416     -0.305     -0.269     -0.326     -0.348     -0.360     -0.321     -0.295     -0.433     -0.326     -0.394     -0.355     -0.325
   -30.750     -0.171     -0.122     -0.145     -0.232     -0.238     -0.213     -0.191     -0.277     -0.276     -0.174     -0.282     -0.373     -0.336     -0.321     -0.323     -0.332     -0.367     -0.317     -0.347     -0.320     -0.359     -0.300     -0.339     -0.343
   -30.500     -0.252     -0.086     -0.245     -0.203     -0.203     -0.156     -0.242     -0.234     -0.268     -0.154     -0.291     -0.384     -0.256     -0.277     -0.309     -0.294     -0.338     -0.346     -0.299     -0.405     -0.378     -0.358     -0.341     -0.368
   -30.250      0.067     -0.110     -0.197     -0.208     -0.209     -0.114     -0.227     -0.186     -0.235     -0.183     -0.309     -0.337     -0.228     -0.271     -0.288     -0.347     -0.363     -0.396     -0.307     -0.376     -0.349     -0.330     -0.305     -0.260
   -30.000     -0.174     -0.122     -0.340     -0.194     -0.238     -0.186     -0.234     -0.223     -0.250     -0.216     -0.354     -0.323     -0.290     -0.235     -0.357     -0.378     -0.315     -0.303     -0.302     -0.369     -0.374     -0.374     -0.394     -0.294
   -29.750     -0.173     -0.144     -0.112     -0.213     -0.204     -0.201     -0.244     -0.234     -0.262     -0.231     -0.336     -0.272     -0.294     -0.289     -0.270     -0.363     -0.332     -0.362     -0.307     -0.388     -0.356     -0.360     -0.397     -0.363
   -29.500     -0.234     -0.152     -0.163     -0.196     -0.216     -0.187     -0.201     -0.227     -0.237     -0.237     -0.308     -0.332     -0.283     -0.270     -0.293     -0.371     -0.353     -0.353     -0.292     -0.385     -0.317     -0.374     -0.325     -0.381
   -29.250     -0.267     -0.406     -0.129     -0.245     -0.212     -0.148     -0.230     -0.172     -0.262     -0.256     -0.285     -0.331     -0.313     -0.291     -0.316     -0.375     -0.329     -0.315     -0.314     -0.371     -0.283     -0.364     -0.343     -0.295
   -29.000     -0.194     -0.039     -0.183     -0.232     -0.300     -0.186     -0.268     -0.225     -0.269     -0.175     -0.283     -0.309     -0.388     -0.262     -0.328     -0.399     -0.332     -0.339     -0.338     -0.396     -0.196     -0.359     -0.329     -0.295
   -28.750     -0.148     -0.159     -0.192     -0.236     -0.271     -0.198     -0.252     -0.209     -0.246     -0.207     -0.300     -0.306     -0.267     -0.325     -0.305     -0.360     -0.311     -0.352     -0.369     -0.417     -0.080     -0.296     -0.346     -0.328
   -28.500     -0.203     -0.116     -0.113     -0.106     -0.146     -0.166     -0.187     -0.246     -0.280     -0.254     -0.266     -0.380     -0.336     -0.309     -0.350     -0.352     -0.371     -0.331     -0.308     -0.371     -0.162     -0.323     -0.384     -0.256
   -28.250     -0.174     -0.214     -0.185     -0.203     -0.165     -0.203     -0.223     -0.241     -0.265     -0.228     -0.268     -0.279     -0.246     -0.298     -0.289     -0.313     -0.378     -0.355     -0.316     -0.360     -0.192     -0.380     -0.364     -0.267
   -28.000     -0.182     -0.181     -0.203     -0.144     -0.182     -0.175     -0.175     -0.274     -0.225     -0.209     -0.272     -0.307     -0.210     -0.330     -0.292     -0.354     -0.329     -0.458     -0.217     -0.394     -0.227     -0.375     -0.392     -0.356
   -27.750     -0.174     -0.135     -0.123     -0.109     -0.177     -0.167     -0.212     -0.249     -0.186     -0.192     -0.376     -0.334     -0.225     -0.274     -0.219     -0.354     -0.375     -0.336     -0.288     -0.381     -0.323     -0.318     -0.358     -0.392
   -27.500     -0.193     -0.182     -0.279     -0.194     -0.152     -0.143     -0.242     -0.255     -0.188     -0.180     -0.300     -0.308     -0.229     -0.269     -0.293     -0.321     -0.329     -0.345     -0.219     -0.418     -0.359     -0.353     -0.374     -0.377
   -27.250     -0.192     -0.149     -0.180     -0.155     -0.170     -0.193     -0.183     -0.283     -0.226     -0.195     -0.202     -0.289     -0.207     -0.302     -0.293     -0.336     -0.336     -0.355     -0.288     -0.388     -0.293     -0.381     -0.377     -0.310
   -27.000     -0.163     -0.117     -0.157     -0.167     -0.169     -0.190     -0.260     -0.225     -0.264     -0.217     -0.281     -0.332     -0.267     -0.253     -0.273     -0.387     -0.335     -0.306     -0.299     -0.395     -0.325     -0.342     -0.382     -0.324
   -26.750     -0.185     -0.194     -0.190     -0.194     -0.163     -0.193     -0.185     -0.278     -0.254     -0.174     -0.310     -0.362     -0.330     -0.262     -0.298     -0.286     -0.368     -0.343     -0.275     -0.372     -0.357     -0.293     -0.348     -0.309
   -26.500     -0.217     -0.071     -0.278     -0.225     -0.202     -0.099     -0.209     -0.275     -0.301     -0.197     -0.272     -0.344     -0.293     -0.328     -0.292     -0.327     -0.347     -0.342     -0.346     -0.390     -0.302     -0.358     -0.337     -0.273
   -26.250     -0.201     -0.174     -0.203     -0.209     -0.212     -0.129     -0.227     -0.233     -0.268     -0.163     -0.255     -0.374     -0.306     -0.346     -0.288     -0.329     -0.345     -0.386     -0.318     -0.368     -0.353     -0.362     -0.356     -0.240
   -26.000     -0.195     -0.182     -0.199     -0.203     -0.173     -0.171     -0.219     -0.220     -0.218     -0.196     -0.317     -0.355     -0.297     -0.319     -0.275     -0.354     -0.346     -0.388     -0.368     -0.396     -0.356     -0.342     -0.377     -0.339
   -25.750     -0.127     -0.137     -0.333     -0.191     -0.198     -0.206     -0.232     -0.234     -0.232     -0.147     -0.246     -0.294     -0.233     -0.258     -0.297     -0.290     -0.350     -0.334     -0.288     -0.343     -0.275     -0.280     -0.335     -0.292
   -25.500     -0.156     -0.059     -0.220     -0.205     -0.194     -0.162     -0.190     -0.182     -0.268     -0.174     -0.307     -0.329     -0.203     -0.271     -0.248     -0.300     -0.281     -0.373     -0.238     -0.335     -0.258     -0.337     -0.305     -0.406
   -25.250     -0.211     -0.292     -0.134     -0.134     -0.188     -0.154     -0.222     -0.165     -0.241     -0.144     -0.286     -0.312     -0.216     -0.212     -0.231     -0.252     -0.297     -0.293     -0.234     -0.351     -0.303     -0.283     -0.320     -0.327
   -25.000     -0.229     -0.136     -0.127     -0.136     -0.168     -0.138     -0.179     -0.164     -0.206     -0.165     -0.231     -0.370     -0.255     -0.275     -0.293     -0.256     -0.269     -0.276     -0.244     -0.338     -0.270     -0.150     -0.315     -0.319
   -24.750     -0.174     -0.120     -0.208     -0.191     -0.204     -0.144     -0.214     -0.222     -0.216     -0.111     -0.248     -0.369     -0.215     -0.218     -0.293     -0.273     -0.292     -0.252     -0.322     -0.321     -0.278     -0.126     -0.293     -0.238
   -24.500     -0.136     -0.152     -0.358     -0.159     -0.197     -0.153     -0.223     -0.242     -0.214     -0.090     -0.275     -0.107     -0.246     -0.280     -0.285     -0.276     -0.299     -0.323     -0.296     -0.395     -0.223     -0.151     -0.283     -0.285
   -24.250     -0.201     -0.092     -0.184     -0.210     -0.170     -0.141     -0.225     -0.223     -0.259     -0.089     -0.364     -0.297     -0.240     -0.236     -0.323     -0.222     -0.275     -0.312     -0.290     -0.362     -0.226     -0.125     -0.291     -0.367
   -24.000     -0.124     -0.121     -0.276     -0.163     -0.160     -0.076     -0.174     -0.186     -0.282     -0.099     -0.241     -0.321     -0.228     -0.181     -0.289     -0.324     -0.242     -0.283     -0.191     -0.369     -0.203     -0.293     -0.305     -0.280
   -23.750     -0.128     -0.142     -0.211     -0.100     -0.150     -0.073     -0.210     -0.256     -0.248     -0.086     -0.217     -0.280     -0.267     -0.274     -0.302     -0.299     -0.278     -0.316     -0.241     -0.358     -0.224     -0.259     -0.328     -0.278
   -23.500     -0.195     -0.049     -0.154     -0.159     -0.199     -0.097     -0.184     -0.223     -0.234     -0.051     -0.267     -0.280     -0.192     -0.230     -0.304     -0.316     -0.320     -0.316     -0.229     -0.345     -0.216     -0.349     -0.329     -0.327
   -23.250     -0.200     -0.104     -0.192     -0.155     -0.235     -0.138     -0.187     -0.212     -0.271     -0.105     -0.266     -0.331     -0.251     -0.167     -0.257     -0.307     -0.298     -0.335     -0.242     -0.391     -0.268     -0.324     -0.355     -0.302
   -23.000     -0.017     -0.062     -0.411     -0.157     -0.045     -0.156     -0.211     -0.197     -0.259     -0.151     -0.277     -0.322     -0.280     -0.192     -0.314     -0.291     -0.260     -0.343     -0.257     -0.327     -0.179     -0.290     -0.250     -0.301
   -22.750     -0.172     -0.049     -0.176     -0.171     -0.153     -0.217     -0.204     -0.226     -0.213     -0.171     -0.261     -0.308     -0.265     -0.212     -0.281     -0.260     -0.287     -0.333     -0.322     -0.343     -0.254     -0.250     -0.269     -0.310
   -22.500     -0.152     -0.052     -0.145     -0.358     -0.125     -0.121     -0.176     -0.229     -0.223     -0.213     -0.225     -0.256     -0.297     -0.230     -0.262     -0.287     -0.293     -0.282     -0.240     -0.338     -0.245     -0.328     -0.358     -0.313
   -22.250     -0.172     -0.169     -0.204     -0.433     -0.156     -0.044     -0.166     -0.246     -0.192     -0.212     -0.209     -0.282     -0.264     -0.224     -0.280     -0.282     -0.272     -0.282     -0.234     -0.326     -0.289     -0.300     -0.316     -0.319
   -22.000      0.151     -0.109     -0.154     -0.332     -0.184     -0.012     -0.207     -0.217     -0.254     -0.155     -0.212     -0.246     -0.222     -0.336     -0.325     -0.292     -0.277     -0.288     -0.260     -0.336     -0.309     -0.302     -0.317     -0.346
   -21.750     -0.191     -0.132     -0.156     -0.196     -0.168     -0.179     -0.223     -0.242     -0.181     -0.105     -0.264     -0.316     -0.195     -0.271     -0.230     -0.286     -0.319     -0.269     -0.211     -0.352     -0.300     -0.307     -0.328     -0.273
   -21.500     -0.198     -0.126     -0.161     -0.199     -0.361     -0.201     -0.193     -0.214     -0.231     -0.118     -0.193     -0.239     -0.228     -0.184     -0.301     -0.290     -0.281     -0.247     -0.245     -0.332     -0.349     -0.305     -0.282     -0.270
   -21.250     -0.086     -0.108     -0.166     -0.166     -0.164     -0.109     -0.193     -0.143     -0.248     -0.124     -0.222     -0.273     -0.245     -0.289     -0.236     -0.311     -0.319     -0.238     -0.314     -0.355     -0.323     -0.301     -0.295     -0.294
   -21.000     -0.138     -0.028     -0.182     -0.173     -0.066     -0.142     -0.214     -0.154     -0.249     -0.181     -0.291     -0.311     -0.269     -0.230     -0.310     -0.284     -0.337     -0.333     -0.295     -0.348     -0.293     -0.311     -0.321     -0.212
   -20.750     -0.034     -0.131     -0.181     -0.223     -0.135     -0.159     -0.208     -0.156     -0.216     -0.159     -0.206     -0.200     -0.270     -0.254     -0.323     -0.290     -0.266     -0.293     -0.256     -0.303     -0.329     -0.305     -0.329     -0.302
   -20.500     -0.150     -0.157     -0.210     -0.151     -0.176     -0.107     -0.185     -0.137     -0.232     -0.188     -0.231     -0.285     -0.217     -0.222     -0.272     -0.300     -0.354     -0.280     -0.215     -0.349     -0.259     -0.290     -0.329     -0.300
   -20.250     -0.140     -0.389     -0.230     -0.192     -0.188     -0.342     -0.234     -0.242     -0.160     -0.141     -0.212     -0.336     -0.295     -0.221     -0.256     -0.312     -0.296     -0.255     -0.212     -0.344     -0.323     -0.302     -0.312     -0.284
   -20.000     -0.188     -0.155     -0.196     -0.240     -0.183     -0.160     -0.230     -0.166     -0.211     -0.210     -0.203     -0.266     -0.277     -0.268     -0.305     -0.239     -0.307     -0.314     -0.222     -0.305     -0.304     -0.309     -0.339     -0.314
   -19.750     -0.223     -0.146     -0.149     -0.213     -0.178     -0.186     -0.222     -0.107     -0.227     -0.171     -0.213     -0.279     -0.244     -0.259     -0.304     -0.260     -0.320     -0.261     -0.198     -0.366     -0.308     -0.275     -0.319     -0.378
   -19.500     -0.148     -0.159     -0.177     -0.203     -0.114     -0.085     -0.224     -0.180     -0.263     -0.139     -0.271     -0.293     -0.221     -0.169     -0.255     -0.269     -0.251     -0.259     -0.280     -0.408     -0.308     -0.372     -0.331     -0.310
   -19.250     -0.161     -0.092     -0.257     -0.198     -0.135     -0.187     -0.257     -0.121     -0.239     -0.030     -0.250     -0.280     -0.207     -0.249     -0.322     -0.263     -0.248     -0.260     -0.281     -0.379     -0.292     -0.326     -0.331     -0.207
   -19.000     -0.157     -0.511     -0.135     -0.218     -0.200     -0.130     -0.235     -0.225     -0.200     -0.065     -0.299     -0.280     -0.236     -0.288     -0.301     -0.309     -0.326     -0.253     -0.321     -0.369     -0.316     -0.329     -0.318     -0.260
   -18.750     -0.210     -0.100     -0.175     -0.176     -0.230     -0.153     -0.199     -0.238     -0.229     -0.103     -0.222     -0.259     -0.230     -0.284     -0.285     -0.254     -0.277     -0.267     -0.278     -0.300     -0.351     -0.323     -0.316     -0.316
   -18.500     -0.166     -0.112     -0.173     -0.175     -0.133     -0.178     -0.145     -0.167     -0.196     -0.111     -0.259     -0.263     -0.246     -0.275     -0.276     -0.236     -0.350     -0.316     -0.317     -0.297     -0.268     -0.270     -0.301     -0.368
   -18.250     -0.208     -0.077     -0.149     -0.193     -0.152     -0.145     -0.121     -0.227     -0.187     -0.089     -0.291     -0.315     -0.261     -0.285     -0.285     -0.365     -0.259     -0.304     -0.217     -0.295     -0.235     -0.348     -0.260     -0.302
   -18.000     -0.187     -0.087     -0.142     -0.183     -0.208     -0.209     -0.198     -0.263     -0.203     -0.141     -0.231     -0.281     -0.297     -0.254     -0.319     -0.363     -0.315     -0.311     -0.293     -0.298     -0.263     -0.314     -0.348     -0.267
   -17.750     -0.113     -0.121     -0.171     -0.122     -0.161     -0.165     -0.156     -0.238     -0.268     -0.179     -0.218     -0.292     -0.303     -0.289     -0.260     -0.294     -0.270     -0.331     -0.259     -0.302     -0.281     -0.282     -0.356     -0.281
   -17.500     -0.115     -0.049     -0.168     -0.133     -0.210     -0.350     -0.206     -0.164     -0.254     -0.175     -0.216     -0.329     -0.217     -0.227     -0.172     -0.274     -0.257     -0.267     -0.254     -0.240     -0.270     -0.263     -0.259     -0.243
   -17.250      0.001     -0.130     -0.121     -0.144     -0.161     -0.071     -0.179     -0.199     -0.184     -0.120     -0.186     -0.267     -0.219     -0.201     -0.165     -0.250     -0.218     -0.244     -0.201     -0.328     -0.217     -0.242     -0.259     -0.244
   -17.000     -0.095     -0.065     -0.178     -0.123     -0.151     -0.104     -0.171     -0.171     -0.186     -0.170     -0.182     -0.243     -0.189     -0.191     -0.167     -0.296     -0.269     -0.204     -0.225     -0.253     -0.190     -0.166     -0.244     -0.220
   -16.750     -0.083     -0.161     -0.163     -0.063     -0.133     -0.085     -0.167     -0.149     -0.145     -0.084     -0.244     -0.285     -0.156     -0.202     -0.149     -0.199     -0.247     -0.213     -0.219     -0.248     -0.206     -0.116     -0.215     -0.205
   -16.500     -0.052      0.014     -0.148     -0.090     -0.048     -0.007     -0.150     -0.089     -0.091     -0.029     -0.087     -0.139     -0.056     -0.104     -0.084     -0.115     -0.114     -0.143     -0.116     -0.134     -0.074     -0.033     -0.144     -0.174
   -16.250     -0.009     -0.108     -0.064     -0.190     -0.104     -0.055     -0.016     -0.079     -0.047     -0.044     -0.090     -0.105     -0.087     -0.078     -0.065     -0.144     -0.156     -0.135     -0.069     -0.123     -0.077     -0.001     -0.147     -0.086
   -16.000     -0.050     -0.016     -0.127     -0.036     -0.070     -0.015     -0.045     -0.011     -0.052     -0.087     -0.069     -0.150     -0.055     -0.050     -0.097     -0.095     -0.131     -0.088     -0.108     -0.141     -0.080     -0.019     -0.136     -0.110
   -15.750      0.028     -0.022     -0.111     -0.004     -0.105     -0.059     -0.073     -0.084     -0.064      0.002     -0.047     -0.163     -0.135     -0.092     -0.124     -0.130     -0.089     -0.112     -0.083     -0.112     -0.075     -0.017     -0.092     -0.137
   -15.500     -0.059      0.121     -0.063     -0.051     -0.139     -0.073     -0.043      0.021     -0.015     -0.026     -0.075     -0.166     -0.109     -0.072     -0.114     -0.129     -0.083     -0.179     -0.061     -0.124     -0.039     -0.101     -0.122     -0.098
   -15.250     -0.083     -0.018      0.006     -0.039      0.003     -0.050     -0.016     -0.077     -0.078     -0.021     -0.106     -0.112     -0.125     -0.091     -0.030     -0.121     -0.111     -0.124     -0.046     -0.181     -0.041     -0.104     -0.114     -0.089
   -15.000     -0.058     -0.046     -0.146     -0.007     -0.040      0.035     -0.093     -0.011     -0.109     -0.033     -0.146     -0.168     -0.084     -0.069     -0.075     -0.132     -0.090     -0.094     -0.057     -0.128     -0.049     -0.125     -0.119     -0.045
   -14.750     -0.044      0.072     -0.062     -0.018     -0.044      0.020     -0.018     -0.093     -0.060      0.007     -0.125     -0.194     -0.087     -0.054     -0.014     -0.106     -0.124     -0.106     -0.070     -0.174     -0.055     -0.077     -0.138     -0.036
   -14.500     -0.083     -0.057     -0.062     -0.021     -0.046     -0.012     -0.088     -0.051     -0.048      0.002     -0.087     -0.148     -0.044     -0.110     -0.067     -0.085     -0.124     -0.064     -0.044     -0.118     -0.106     -0.079     -0.109     -0.019
   -14.250     -0.038      0.048     -0.087     -0.060     -0.073      0.021     -0.099     -0.008     -0.056     -0.030     -0.108     -0.107     -0.082     -0.079     -0.058     -0.073     -0.158     -0.133     -0.092     -0.185     -0.067     -0.060     -0.095     -0.060
   -14.000      0.160     -0.003      0.158     -0.051     -0.064      0.026     -0.076     -0.009     -0.072      0.034     -0.087     -0.162     -0.151     -0.075     -0.088     -0.114     -0.132     -0.032     -0.011     -0.168     -0.086     -0.123     -0.091     -0.109
   -13.750     -0.030      0.028     -0.028     -0.028     -0.022     -0.021     -0.073     -0.066     -0.106      0.056     -0.242     -0.171     -0.063     -0.066     -0.033     -0.085     -0.117     -0.035     -0.037     -0.171     -0.107     -0.090     -0.124     -0.100
   -13.500     -0.055      0.004     -0.054     -0.042     -0.033      0.009     -0.080     -0.058     -0.120      0.006     -0.195     -0.106     -0.123     -0.087     -0.095     -0.156     -0.115     -0.018     -0.052     -0.187     -0.051     -0.040     -0.152     -0.065
   -13.250     -0.080     -0.052     -0.110     -0.079     -0.057     -0.029     -0.075     -0.116     -0.091      0.011     -0.099     -0.119     -0.110     -0.100     -0.105     -0.118     -0.073     -0.034     -0.097     -0.168     -0.050     -0.138     -0.169     -0.088
   -13.000     -0.061     -0.021     -0.062     -0.034     -0.024     -0.027     -0.037     -0.081     -0.065      0.011     -0.117     -0.138     -0.119     -0.075     -0.111     -0.069     -0.099     -0.127     -0.130     -0.140     -0.120     -0.073     -0.079     -0.082
   -12.750     -0.027     -0.039     -0.035     -0.106     -0.044     -0.018     -0.107     -0.038     -0.059     -0.010     -0.052     -0.185     -0.096     -0.099     -0.113     -0.082     -0.096     -0.101     -0.097     -0.110     -0.078     -0.093     -0.136     -0.133
   -12.500     -0.085     -0.041     -0.095     -0.098     -0.073     -0.005     -0.031     -0.058     -0.064     -0.045     -0.058     -0.084     -0.074     -0.070     -0.072     -0.106     -0.098     -0.074     -0.043     -0.171     -0.092     -0.074     -0.119     -0.089
   -12.250      0.368      0.038     -0.125     -0.024     -0.075      0.019     -0.023     -0.031     -0.051      0.033     -0.006     -0.059     -0.049     -0.009     -0.048     -0.020     -0.108     -0.032     -0.016     -0.171     -0.038     -0.068     -0.040     -0.024
   -12.000     -0.056     -0.151     -0.011     -0.035     -0.024      0.054     -0.006      0.005     -0.043      0.009     -0.026     -0.117     -0.033     -0.022     -0.077     -0.050     -0.024     -0.034     -0.073     -0.121     -0.014      0.000     -0.062     -0.049
   -11.750     -0.080      0.029     -0.067      0.000      0.014     -0.025     -0.078      0.066     -0.066     -0.003     -0.094     -0.096     -0.015      0.018     -0.030     -0.094     -0.029     -0.082     -0.069     -0.113     -0.059      0.007     -0.058     -0.006
   -11.500      0.031      0.030     -0.023     -0.017     -0.029      0.024      0.005      0.071     -0.010      0.054      0.062     -0.063      0.032      0.013     -0.059      0.018      0.002      0.001     -0.019     -0.027     -0.004      0.037      0.019     -0.006
   -11.250      0.046      0.069     -0.017     -0.007     -0.045      0.040     -0.021      0.004     -0.002      0.072      0.017     -0.053      0.030      0.022     -0.014     -0.005     -0.018     -0.004      0.004     -0.054     -0.018      0.007     -0.018      0.051
   -11.000      0.038      0.050      0.000      0.115      0.026      0.015      0.015     -0.025     -0.027      0.082      0.001     -0.030      0.027      0.052     -0.004     -0.029     -0.024     -0.017      0.025     -0.071      0.024      0.047      0.006      0.005
   -10.750      0.006      0.115     -0.086     -0.034      0.061      0.028      0.019      0.039      0.013      0.052     -0.028     -0.081      0.064      0.019      0.032     -0.032     -0.010     -0.038     -0.000     -0.016      0.031     -0.008     -0.034     -0.044
   -10.500     -0.008      0.057     -0.047     -0.001      0.050     -0.041      0.013     -0.004     -0.034      0.054      0.018     -0.045      0.049     -0.018     -0.062      0.061     -0.014     -0.017     -0.060     -0.095      0.040     -0.076      0.028     -0.021
   -10.250     -0.051      0.017     -0.045     -0.007      0.008      0.012     -0.021     -0.010      0.009      0.081     -0.071     -0.047      0.049      0.010     -0.029     -0.018      0.029      0.006      0.018     -0.092     -0.015     -0.057     -0.013     -0.010
   -10.000     -0.008     -0.092      0.060      0.000      0.027      0.064      0.031     -0.016     -0.042      0.039     -0.009     -0.059     -0.073     -0.002      0.021     -0.009     -0.012     -0.024      0.042     -0.068     -0.022      0.004     -0.046      0.005
    -9.750     -0.098      0.017      0.111     -0.020     -0.013      0.080     -0.014      0.009      0.007      0.008     -0.116     -0.042     -0.002      0.023     -0.011      0.030      0.056      0.003      0.030     -0.034     -0.036      0.025     -0.060      0.024
    -9.500     -0.042     -0.078      0.014      0.191     -0.025      0.054      0.027     -0.030      0.042      0.076      0.013     -0.028      0.042     -0.043      0.014     -0.014     -0.029      0.003     -0.052     -0.096     -0.020      0.026     -0.011      0.026
    -9.250     -0.028     -0.012     -0.002     -0.001      0.011      0.029      0.028     -0.004      0.039      0.097     -0.060     -0.002      0.000      0.013      0.012     -0.081     -0.029      0.019     -0.024     -0.071     -0.041      0.015      0.023     -0.004
    -9.000     -0.025      0.048      0.000      0.029     -0.059     -0.018     -0.001      0.016      0.012      0.104     -0.027      0.009     -0.007     -0.053      0.021      0.038      0.004     -0.004     -0.035     -0.017      0.077     -0.057     -0.029      0.020
    -8.750      0.023      0.026      0.093     -0.020      0.003      0.110      0.034      0.010     -0.033      0.101     -0.012      1.194      0.005     -0.009     -0.005      0.036      0.030     -0.022      0.028     -0.062      0.004     -0.081      0.008      0.033
    -8.500      0.030      0.007      0.011      0.095      0.061      0.061      0.015      0.001     -0.019      0.040     -0.010     -0.054      0.003      0.015      0.015     -0.010      0.003      0.032      0.100     -0.000      0.048     -0.027      0.040      0.027
    -8.250     -0.001      0.003      0.008      0.008      0.049      0.051     -0.015      0.012      0.034      0.099      0.010     -0.026      0.007      0.051      0.000     -0.015      0.043      0.032      0.007     -0.041      0.046     -0.016      0.048      0.063
    -8.000     -0.039      0.006      0.026      0.024      0.064      0.078      0.002      0.055     -0.013      0.101      0.047     -0.047     -0.020     -0.544      0.069     -0.047     -0.043      0.023      0.003     -0.053      0.026      0.019      0.016      0.069
    -7.750     -0.063     -0.009     -0.007      0.017      0.022      0.069     -0.022      0.009      0.006      0.113     -0.000     -0.023      0.041     -0.021      0.093      0.001      0.045      0.048     -0.010      0.002      0.046      0.044      0.015      0.001
    -7.500      0.005      0.084     -0.008     -0.001     -0.017      0.089      0.016      0.039     -0.017      0.083      0.010     -0.028      0.032      0.081      0.102     -0.016      0.024     -0.003     -0.002      0.024     -0.002      0.074     -0.016      0.064
    -7.250      0.016      0.003      0.013     -0.047      0.020      0.105      0.005      0.006      0.101      0.095      0.017     -0.022      0.041      0.019      0.022      0.028     -0.002     -0.008     -0.010     -0.038      0.007      0.103      0.053      0.015
    -7.000      0.044     -0.042     -0.047     -0.020      0.018      0.069      0.019      0.024     -0.038      0.069     -0.004     -0.044      0.028     -0.082     -0.005      0.001      0.004      0.034     -0.004     -0.071      0.046      0.081      0.059      0.036
    -6.750     -0.021      0.004     -0.020      0.014      0.061      0.078      0.131      0.057      0.037      0.058      0.058     -0.034      0.024      0.105      0.073      0.041     -0.027     -0.027     -0.019      0.008      0.065      0.025     -0.008      0.023
    -6.500     -0.038      0.240     -0.030      0.001      0.006      0.088      0.010      0.034      0.013      0.107      0.035     -0.061      0.009      0.051      0.003      0.045     -0.021     -0.005      0.049     -0.056      0.019      0.001      0.007     -0.019
    -6.250      0.002      0.020      0.006      0.044      0.025      0.001      0.044      0.013     -0.058      0.134      0.072     -0.042      0.005      0.038      0.023     -0.002     -0.052     -0.020     -0.036     -0.070     -0.021     -0.018      0.039     -0.046
    -6.000      0.069      0.055     -0.057      0.005      0.051      0.080     -0.010      0.039      0.003      0.059      0.043     -0.013      0.061      0.016      0.012     -0.016      0.054     -0.026     -0.019      0.002      0.000     -0.041     -0.002      0.071
    -5.750     -0.006      0.272     -0.035     -0.029      0.024      0.013     -0.007      0.033     -0.041      0.052      0.037      0.030      0.013     -0.005     -0.005      0.002      0.025      0.025     -0.017      0.002     -0.017      0.052      0.029      0.087
    -5.500      0.399      0.034      0.115      0.006     -0.092      0.130      0.014     -0.057      0.050      0.085      0.114     -0.048      0.024      0.015     -0.010      0.025      0.041     -0.013     -0.012     -0.003     -0.031     -0.011     -0.042     -0.035
    -5.250      0.025     -0.016     -0.022     -0.046     -0.073      0.096     -0.031     -0.000     -0.034     -2.844     -0.037     -0.032      0.005      0.052      0.001      0.011      0.095      0.057      0.037     -0.039     -0.040     -0.002     -0.007      0.083
    -5.000     -0.016     -0.008     -0.020      0.010      0.000      0.077     -0.001     -0.045     -0.041      0.048     -0.010      0.028      0.024      0.027     -0.049     -0.005      0.065      0.084      0.003     -0.062      0.034      0.025      0.024      0.069
    -4.750      0.031     -0.003      0.054     -0.056      0.015      0.038      0.009      0.003     -0.032      0.084     -0.009     -0.005      0.031      0.050      0.029      0.008     -0.063      0.067      0.012      0.012     -0.039     -0.006      0.017      0.009
    -4.500      0.182      0.005      0.012     -0.029     -0.000     -1.955     -0.022      0.043     -0.002      0.134     -0.031      0.002     -0.030      0.017      0.033      0.025     -0.024     -0.010      0.000     -0.000      0.018     -0.038     -0.019     -0.013
    -4.250      0.032     -0.240     -0.041     -0.015     -0.004     -0.059     -0.052      0.034     -0.020      0.135     -0.003     -0.021      0.045     -0.029     -0.060      0.040     -0.053     -0.009      0.064     -0.013      0.025     -0.006     -0.058      0.047
    -4.000     -0.118     -0.016     -0.014      0.019     -0.049      0.026      0.004     -0.003     -0.001      0.020     -0.028      0.020     -0.034      0.010     -0.035      0.007     -0.002     -0.076     -0.015      0.019     -0.012      0.052     -0.021      0.092
    -3.750     -0.097     -0.008     -0.030     -0.012     -0.141      0.048      0.002      0.037      0.005      0.102      0.032     -0.054     -0.020      0.060     -0.040     -0.002      0.016      0.035      0.029     -0.038      0.020      0.005     -0.060      0.111
    -3.500     -0.034      0.007     -0.062     -0.052     -0.026      0.082     -0.045      0.013     -0.023      0.125     -0.024      0.001      0.028      0.003     -0.046      0.008      0.021     -0.027      0.006     -0.078      0.017     -0.008     -0.009      0.054
    -3.250      0.023     -0.037      0.059     -0.048      0.028      0.058     -0.007     -0.029     -0.036      0.040      0.018     -0.110      0.026      0.000     -0.008     -0.019     -0.029     -0.037     -0.055     -0.061     -0.018     -0.035      0.016      0.036
    -3.000     -0.002     -0.050     -0.034      0.005     -0.019      0.017     -0.026     -0.018     -0.022      0.072     -0.007     -0.028     -0.047     -0.017     -0.014     -0.015     -0.066     -0.023     -0.030     -0.068     -0.006      0.019      0.030     -0.002
    -2.750     -0.043      0.004     -0.008     -0.007      0.005     -0.006      0.011     -0.084      0.035      0.028      0.000     -0.041      0.049     -0.009     -0.000     -0.001     -0.034     -0.111     -0.006     -0.017     -0.029     -0.028      0.049      0.089
    -2.500     -0.029      0.026      0.023      0.014     -0.045      0.025     -0.042      0.013     -0.001      0.020      0.009     -0.031     -0.084      0.021     -0.060      0.041     -0.019     -0.002      0.039      0.023     -0.057     -0.011     -0.037      0.017
    -2.250     -0.032      0.031     -0.031      0.009     -0.004      0.015     -0.054     -0.041      0.063      0.077     -0.088     -0.013     -0.024      0.063     -0.002     -0.002     -0.031      0.027      0.002      0.018     -0.007     -0.014     -0.036     -0.011
    -2.000      0.019      0.070      0.059      0.020      0.055      0.077     -0.017      0.022      0.016      0.061     -0.010     -0.066     -0.029      0.088     -0.028     -0.018     -0.027      0.034     -0.012      1.312     -0.051     -0.054      0.016     -0.002
    -1.750     -0.168     -0.008      0.006      0.002      0.015     -0.026     -0.011     -0.020      0.012      0.025      0.009     -0.053     -0.003      0.041      0.005     -0.014     -0.010      0.020     -0.002     -0.051     -0.036     -0.059      0.045      0.020
    -1.500     -0.040     -0.005     -0.038     -0.013      0.040      0.023     -0.008     -0.034      0.012      0.053     -0.011     -0.043     -0.034     -0.004     -0.012     -0.013     -0.016     -0.044      0.003     -0.002     -0.000     -0.011      0.002      0.046
    -1.250     -0.041      0.001      0.027     -0.024      0.024      0.020     -0.028     -0.063      0.002      0.042     -0.040     -0.035     -0.021      0.001     -0.065     -0.010     -0.063     -0.049     -0.028     -0.075     -0.026     -0.013     -0.035      0.061
    -1.000     -0.014     -0.055     -0.050      0.003     -0.042      0.066      0.010      0.026     -0.034      0.072     -0.051     -0.085     -0.080     -0.001     -0.005     -0.001      0.005      0.003     -0.010     -0.111      0.029      0.007      0.011      0.063
    -0.750     -0.006      0.018     -0.046     -0.031      0.012      0.057     -0.013     -0.037     -0.058      0.064      0.062      0.021     -0.044     -0.058     -0.030     -0.054     -0.070     -0.012     -0.027     -0.059     -0.004     -0.021     -0.057     -0.001
    -0.500      0.136     -0.252     -0.002     -0.003      0.003      0.112     -0.005     -0.054     -0.004      0.080      0.002     -0.041     -0.009      0.010     -0.041     -0.021     -0.047      0.023     -0.011     -0.030      0.003     -0.008     -0.001      0.045
    -0.250     -0.033     -0.067     -0.034     -0.042     -0.002      0.042      0.020     -0.030      0.036      0.042     -0.008     -0.075     -0.053      0.004     -0.016     -0.003     -0.057     -0.018      0.026     -0.038     -0.035     -0.009      0.007     -1.277
     0.000      0.019      0.016      0.018      0.111      0.097      0.086      0.142      0.127      0.186      0.285      0.298      0.189      0.280      0.297      0.337      0.380      0.298      0.325      0.286      0.259      0.423      0.357      0.281      0.347
     0.250      1.237      1.629      1.307      1.241      1.447      1.563      1.618      1.629      1.864      2.046      1.908      1.878      2.111      2.216      2.177      2.256      2.209      2.321      2.041      2.269      2.299      2.302      2.246      2.212
     0.500      1.493      1.440      1.721      1.711      1.818      1.954      2.061      2.013      2.316      2.398      2.311      2.433      2.522      2.612      2.677      2.712      2.766      2.793      2.610      2.761      2.828      2.778      2.792      2.710
     0.750      1.647      1.579      1.801      1.810      1.930      2.123      2.191      2.170      2.456      2.532      2.430      2.570      2.705      2.786      2.759      2.792      2.837      2.949      2.738      2.818      2.984      2.818      2.810      2.810
     1.000      1.700      1.677      1.885      1.911      2.045      2.183      2.299      2.286      2.548      2.598      2.485      2.628      2.756      2.824      2.765      2.812      2.924      2.966      2.823      2.931      3.052      2.906      2.916      2.905
     1.250      1.717      1.738      1.935      1.951      2.048      2.192      2.348      2.393      2.569      2.709      2.586      2.763      2.855      2.868      2.865      2.877      3.078      3.045      2.907      3.001      3.094      3.009      3.004      2.930
     1.500      1.843      1.904      1.927      2.032      2.172      2.187      2.396      2.358      2.670      2.707      2.531      2.698      2.891      2.996      3.010      2.929      3.053      3.096      3.000      3.064      3.116      3.057      3.060      2.975
     1.750      1.809      1.620      1.989      2.021      2.121      2.171      2.380      2.338      2.635      2.748      2.560      2.698      2.921      2.999      3.066      3.014      3.105      3.182      3.012      3.135      3.158      3.097      3.040      3.020
     2.000      1.806      1.710      1.986      2.032      2.077      2.267      2.456      2.353      2.672      2.724      2.571      2.645      2.958      3.017      3.052      3.081      3.118      3.180      3.045      3.065      3.176      3.123      3.068      3.018
     2.250      1.806      1.676      2.040      1.914      2.096      2.159      2.388      2.372      2.596      2.663      2.587      2.679      2.909      3.015      3.061      3.035      3.044      3.201      3.009      3.044      3.183      3.128      3.079      3.099
     2.500      1.786      1.623      2.089      1.909      2.051      2.206      2.407      2.375      2.546      2.689      2.559      2.736      2.877      3.006      3.117      3.039      2.972      3.144      2.937      3.055      3.230      2.996      3.088      3.065
     2.750      1.847      1.658      2.022      1.996      2.120      2.165      2.449      2.428      2.423      2.686      2.579      2.778      2.797      2.997      3.079      3.117      2.981      3.159      3.052      2.966      3.209      3.035      3.069      3.045
     3.000      1.851      1.747      2.123      1.885      2.081      2.088      2.447      2.470      2.422      2.545      2.637      2.746      2.786      2.988      3.110      3.048      3.107      3.142      3.119      2.899      3.191      3.085      3.129      3.084
     3.250      1.783      1.667      2.014      1.896      1.994      2.155      2.383      2.383      2.427      2.547      2.652      2.753      2.787      2.967      3.041      3.031      3.089      3.169      3.048      2.887      3.199      3.063      3.079      3.064
     3.500      1.745      2.082      1.985      1.841      1.992      2.200      2.388      2.413      2.510      2.586      2.577      2.763      2.814      2.967      2.982      3.055      3.072      3.160      2.892      2.871      3.192      3.141      3.004      3.020
     3.750      1.750      1.758      1.970      1.795      2.027      2.203      2.388      2.361      2.539      2.596      2.559      2.746      2.818      2.929      2.971      3.037      3.018      3.085      2.817      2.951      3.154      3.104      3.122      3.028
     4.000      1.768      1.762      1.981      1.853      2.089      2.194      2.351      2.343      2.561      2.479      2.573      2.704      2.903      2.839      2.971      3.008      3.103      3.162      2.778      3.033      3.208      3.106      3.106      3.023
     4.250      1.714      1.699      1.939      1.913      2.120      2.059      2.418      2.322      2.595      2.541      2.470      2.703      2.798      2.886      2.968      3.000      3.056      3.068      2.743      3.086      3.119      3.020      3.012      3.003
     4.500      1.768      1.657      1.943      1.901      2.088      1.926      2.411      2.323      2.558      2.503      2.456      2.693      2.836      2.824      2.961      2.996      3.014      3.060      2.766      3.055      3.126      3.015      3.009      2.957
     4.750      1.752      1.390      1.906      1.871      2.043      2.123      2.332      2.360      2.597      2.519      2.476      2.656      2.839      2.851      2.932      2.943      3.012      3.104      2.867      3.043      3.121      3.003      3.038      2.914
     5.000      1.770      1.581      1.908      1.827      2.018      2.121      2.285      2.261      2.462      2.587      2.445      2.610      2.808      2.771      2.856      2.942      3.006      3.054      2.927      2.958      3.068      2.974      2.982      2.917
     5.250      1.625      1.587      1.868      1.784      1.976      2.154      2.266      2.269      2.485      2.558      2.490      2.640      2.754      2.860      2.899      2.880      2.957      3.045      2.929      2.965      3.048      3.090      2.914      2.960
     5.500      1.653      1.584      1.766      1.885      1.998      2.109      2.277      2.288      2.505      2.587      2.466      2.576      2.811      2.897      2.880      2.803      2.947      3.018      2.829      2.954      3.037      2.957      2.946      2.911
     5.750      1.591      1.560      1.800      1.766      1.948      2.156      2.223      2.219      2.425      2.533      2.494      2.517      2.779      2.840      2.830      2.808      2.940      1.431      2.838      2.959      3.047      2.919      2.978      2.960
     6.000      1.554      1.598      1.784      1.773      1.938      2.113      2.192      2.165      2.433      2.482      2.445      2.507      2.746      2.828      2.838      2.857      2.904      2.961      2.828      2.896      3.030      2.881      2.905      2.877
     6.250      1.594      1.558      1.845      1.814      1.951      2.056      2.176      2.188      2.425      2.496      2.387      2.596      2.745      2.780      2.839      2.873      2.883      2.953      2.762      2.923      2.990      2.793      2.945      2.958
     6.500      1.624      1.510      1.768      1.810      1.905      2.021      2.202      2.171      2.440      2.490      2.348      2.548      2.675      2.742      2.840      2.930      2.875      2.935      2.779      2.921      2.944      2.789      2.900      2.891
     6.750      1.576      1.549      1.812      1.847      1.892      1.969      2.190      2.187      2.360      2.494      2.363      2.523      2.643      2.729      2.766      2.815      2.868      2.922      2.754      2.852      2.960      2.711      2.900      2.895
     7.000      1.621      1.054      1.902      1.643      1.912      1.979      2.058      2.163      2.378      2.538      2.207      2.534      2.689      2.663      2.852      2.834      2.822      2.934      2.721      2.836      2.948      2.787      2.853      2.928
     7.250      1.492      1.578      1.734      1.697      1.839      2.039      2.079      2.190      2.368      2.487      2.243      2.543      2.672      2.648      2.789      2.806      2.797      2.896      2.830      2.879      2.918      2.829      2.927      2.862
     7.500      1.615      1.265      1.765      1.611      1.737      2.036      2.029      2.137      2.369      2.398      2.242      2.461      2.602      2.694      2.808      2.804      2.868      2.843      2.742      2.839      2.943      2.863      2.869      2.830
     7.750      1.593      1.489      1.733      1.698      1.647      1.971      2.070      2.116      2.345      2.441      2.301      2.485      2.509      2.695      2.814      2.751      2.836      2.894      2.710      2.859      2.929      2.863      2.837      2.877
     8.000      1.594      1.516      1.836      1.642      1.666      1.834      2.016      2.152      2.370      2.413      2.371      2.698      2.525      2.705      2.708      2.771      2.771      2.845      2.725      2.801      2.982      2.873      2.840      2.847
     8.250      1.622      1.614      1.624      1.695      1.751      2.011      2.081      2.067      2.267      2.373      2.279      2.463      2.566      2.675      2.755      4.074      2.781      2.820      2.664      2.822      2.882      2.859      2.862      2.782
     8.500      1.521      1.364      1.692      1.661      1.719      2.015      1.985      2.153      2.276      2.285      2.334      2.432      2.631      2.688      2.723      2.747      2.806      2.841      2.598      2.769      2.846      2.893      2.818      2.799
     8.750      1.530      1.558      1.770      1.681      1.603      1.914      2.064      2.089      2.244      2.254      2.304      2.445      2.610      2.642      2.745      2.776      2.800      2.864      2.621      2.781      2.820      2.823      2.762      2.801
     9.000      1.541      1.596      1.694      1.654      1.837      1.900      2.046      2.092      2.240      2.230      2.286      2.499      2.603      2.687      2.716      2.775      2.774      2.857      2.630      2.777      2.788      2.815      2.842      2.820
     9.250      1.571      1.515      1.717      1.479      1.790      1.954      2.080      2.109      2.246      2.328      2.280      2.453      2.571      2.656      2.758      2.730      2.770      2.861      2.681      2.812      2.764      2.832      2.823      2.825
     9.500      1.557      1.477      1.665      1.697      1.827      1.927      2.085      2.088      2.288      2.316      2.242      2.436      2.596      2.603      2.697      2.596      2.726      2.815      2.624      2.819      2.746      2.761      2.863      2.806
     9.750      1.989      1.449      1.737      1.623      1.802      1.942      2.058      2.061      2.299      2.382      2.230      2.403      2.606      2.730      2.652      2.561      2.757      2.837      2.698      2.779      2.842      2.868      2.836      2.760
    10.000      1.541      1.478      1.646      1.711      1.798      1.922      2.105      2.018      2.261      2.367      2.269      2.406      2.628      2.623      2.646      2.567      2.746      2.855      2.670      2.773      2.837      2.813      2.834      2.779
    10.250      1.501      1.506      1.693      1.695      1.758      1.954      2.070      1.988      2.282      2.404      2.308      2.424      2.580      2.630      2.551      2.647      2.706      2.859      2.628      2.832      2.881      2.782      2.830      2.814
    10.500      1.413      1.476      1.673      1.604      1.703      1.907      2.040      1.993      2.249      2.400      2.278      2.350      2.545      2.673      2.506      2.725      2.754      2.829      2.685      2.772      2.890      2.758      2.813      2.799
    10.750      1.542      1.482      1.677      1.638      1.726      1.941      2.061      2.005      2.207      2.349      2.311      2.423      2.537      2.578      2.556      2.717      2.709      2.816      2.648      2.764      2.881      2.817      2.812      2.776
    11.000      1.464      1.431      1.649      1.657      1.807      1.863      2.047      1.933      2.226      2.351      2.287      2.382      2.553      2.583      2.595      2.724      2.717      2.796      2.641      2.693      2.893      2.693      2.816      2.819
    11.250      1.477      1.441      1.542      1.704      1.808      1.883      2.020      1.920      2.191      2.317      2.162      2.373      2.581      2.555      2.650      2.700      2.738      2.785      2.590      2.653      2.885      2.642      2.781      2.773
    11.500      1.444      1.437      1.431      1.657      1.956      1.932      2.013      1.884      2.217      2.355      2.230      2.374      2.538      2.537      2.630      2.668      2.719      2.793      2.708      2.700      2.834      2.612      2.808      2.812
    11.750      1.460      1.393      1.523      1.592      1.785      1.852      2.001      1.868      2.108      2.366      2.162      2.376      2.488      2.578      2.569      2.716      2.731      2.761      2.652      2.710      2.782      2.613      2.830      2.802
    12.000      1.562      1.297      1.605      1.549      1.739      1.870      1.970      1.921      2.038      2.356      2.211      2.370      2.381      2.583      2.515      2.703      2.704      2.759      2.616      2.749      2.834      2.611      2.859      2.732
    12.250      1.484      1.161      1.595      1.511      1.725      1.855      2.009      1.977      1.967      2.308      2.347      2.354      2.337      2.615      2.522      2.654      2.673      2.745      2.542      2.728      2.770      2.725      2.832      2.760
    12.500      1.452      1.342      1.586      1.468      1.762      1.716      2.004      2.003      2.098      2.264      2.223      2.336      2.363      2.524      2.512      2.612      2.786      2.702      2.593      2.764      2.827      2.807      2.811      2.754
    12.750      1.409      1.096      1.627      1.486      1.770      1.728      2.021      1.914      2.118      2.256      2.223      2.296      2.378      2.545      2.539      2.677      2.750      2.769      2.611      2.722      2.822      2.760      2.821      2.768
    13.000      1.384      1.408      1.559      1.389      1.701      1.711      2.000      1.931      2.162      2.243      2.148      2.334      2.439      2.572      2.686      2.633      2.659      2.656      2.570      2.755      2.806      2.770      2.785      2.807
    13.250      1.371      1.203      1.582      1.423      1.624      1.764      1.981      1.906      2.191      2.222      2.127      2.350      2.513      2.499      2.639      2.589      2.677      2.687      2.595      2.804      2.796      2.767      2.794      2.734
    13.500      1.360      1.327      1.581      1.351      1.664      1.747      1.974      1.905      2.124      2.172      2.096      2.256      2.486      2.529      2.581      2.577      2.647      2.693      2.637      2.783      2.714      2.741      2.832      2.873
    13.750      1.364      1.296      1.541      1.420      1.621      1.760      1.858      1.923      2.122      2.131      2.088      2.288      2.472      2.525      2.608      2.388      2.750      2.740      2.611      2.648      2.605      2.744      2.828      2.839
    14.000      1.429      1.259      1.501      1.434      1.628      1.769      1.891      1.836      2.065      2.068      1.994      2.021      2.425      2.478      2.595      2.368      2.655      2.742      2.564      2.753      2.579      2.751      2.725      2.738
    14.250      1.323      1.267      1.434      1.448      1.631      1.768      1.805      1.819      2.103      2.102      2.062      2.168      2.439      2.481      2.556      2.448      2.532      2.721      2.553      2.702      2.580      2.789      2.773      2.810
    14.500      1.335      1.305      1.411      1.495      1.588      1.719      1.857      1.792      2.079      2.100      2.044      2.201      2.371      2.446      2.485      2.505      2.471      2.713      2.573      2.650      2.667      2.710      2.758      2.772
    14.750      1.288      1.259      1.416      1.497      1.595      1.636      1.776      1.742      2.028      2.123      2.025      2.154      2.322      2.394      2.527      2.490      2.396      2.703      2.425      2.660      2.806      2.689      2.790      2.652
    15.000      1.260      1.173      1.416      1.397      1.492      1.804      1.785      1.706      2.002      2.112      2.004      2.137      2.316      2.357      2.423      2.456      2.372      2.678      2.432      2.590      2.727      2.700      2.727      2.650
    15.250      1.265      1.236      1.422      1.404      1.476      1.546      1.748      1.682      1.960      2.088      1.879      2.165      2.309      2.352      2.437      2.454      2.357      2.627      2.492      2.669      2.681      2.683      2.723      2.674
    15.500      1.228      1.283      1.447      1.463      1.437      1.642      1.768      1.729      2.000      2.087      1.870      2.061      2.301      2.327      2.415      2.428      2.354      2.539      2.489      2.578      2.734      2.686      2.680      2.621
    15.750      1.233      1.268      1.355      1.447      1.459      1.681      1.751      1.707      1.964      2.116      1.898      2.067      2.257      2.297      2.440      2.446      2.329      2.626      2.386      2.572      2.661      2.683      2.609      2.696
    16.000      1.298      1.218      1.375      1.354      1.403      1.771      1.713      1.695      1.964      2.095      1.874      2.135      2.230      2.265      2.414      2.433      2.380      2.581      2.386      2.475      2.693      2.651      2.668      2.740
    16.250      1.306      1.275      1.375      1.442      1.448      1.726      1.747      1.792      1.759      2.079      1.885      2.106      2.271      2.265      2.372      2.395      2.420      2.595      2.446      2.450      2.708      2.640      2.585      2.582
    16.500      1.292      1.092      1.444      1.465      1.563      1.697      1.751      1.777      1.790      2.130      2.032      2.109      2.140      2.290      2.425      2.442      2.515      2.578      2.457      2.415      2.662      2.629      2.651      2.596
    16.750      1.403      1.352      1.524      1.521      1.384      1.686      1.687      1.808      1.865      2.068      2.076      2.150      2.257      2.353      2.476      2.491      2.552      2.534      2.386      2.482      2.711      2.647      2.664      2.675
    17.000      0.930      1.078      1.608      1.527      1.635      1.752      1.693      1.796      1.910      2.179      2.032      2.186      2.255      2.386      2.458      2.504      2.530      2.580      2.319      2.565      2.723      2.658      2.646      2.651
    17.250      1.321      1.293      1.553      1.458      1.640      1.730      1.693      1.819      2.031      2.114      2.103      2.105      2.307      2.401      2.447      2.482      2.537      2.620      2.363      2.554      2.749      2.620      2.673      2.648
    17.500      1.361      1.323      1.538      1.442      1.673      1.775      1.704      1.783      2.014      2.100      1.896      2.213      2.345      2.369      2.484      2.511      2.485      2.555      2.361      2.614      2.732      2.654      2.693      2.691
    17.750      1.393      1.264      1.489      1.407      1.613      1.752      1.850      1.811      2.045      2.082      1.911      2.223      2.373      2.422      2.559      2.570      2.572      2.492      2.308      2.641      2.752      2.699      2.702      2.657
    18.000      1.373      1.337      1.524      1.403      1.623      1.758      1.858      1.871      2.097      2.105      2.075      2.262      2.304      2.458      2.561      2.541      2.596      2.512      2.339      2.628      2.758      2.673      2.696      2.736
    18.250      1.378      1.305      1.523      1.363      1.610      1.700      1.880      1.889      2.057      2.107      2.070      2.143      2.367      2.395      2.516      2.525      2.593      2.543      2.464      2.634      2.744      2.694      2.697      2.639
    18.500      1.372      1.352      1.528      1.397      1.651      1.806      1.856      1.811      2.074      2.108      2.104      2.183      2.405      2.400      2.554      2.512      2.542      2.551      2.552      2.627      2.793      2.681      2.675      2.724
    18.750      1.294      1.298      1.528      1.386      1.579      1.710      1.894      1.836      2.107      2.126      2.073      2.221      2.390      2.447      2.554      2.507      2.551      2.617      2.574      2.617      2.752      2.651      2.693      2.731
    19.000      1.316      1.293      1.580      1.438      1.667      1.737      1.855      1.814      2.022      2.148      2.074      2.200      2.408      2.387      2.563      2.443      2.560      2.633      2.505      2.623      2.691      2.683      2.740      2.717
    19.250      1.280      1.305      1.451      1.404      1.607      1.779      1.941      1.773      2.030      2.131      2.178      2.229      2.418      2.386      2.483      2.472      2.580      2.693      2.476      2.616      2.724      2.617      2.629      2.661
    19.500      1.255      1.282      1.500      1.424      1.609      1.754      1.844      1.701      2.044      2.095      2.106      2.124      2.342      2.404      2.502      2.507      2.580      2.694      2.509      2.626      2.760      2.542      2.699      2.750
    19.750      1.302      1.277      1.390      1.462      1.622      1.751      1.884      1.689      2.076      2.121      2.102      2.205      2.390      2.406      2.521      2.543      2.489      2.648      2.552      2.666      2.701      2.650      2.683      2.745
    20.000      1.364      1.213      1.363      1.477      1.577      1.729      1.858      1.640      2.078      2.074      1.989      2.183      2.377      2.365      2.461      2.492      2.385      2.655      2.556      2.595      2.714      2.669      2.766      2.702
    20.250      1.309      1.294      1.418      1.495      1.574      1.619      1.873      1.596      2.044      2.135      1.987      2.238      2.306      2.391      2.459      2.518      2.320      2.644      2.537      2.632      2.697      2.652      2.709      2.750
    20.500      1.344      1.198      1.381      1.432      1.534      1.588      1.872      1.629      2.075      1.955      1.958      2.193      2.276      2.325      2.438      2.497      2.306      2.664      2.483      2.648      2.780      2.641      2.681      2.719
    20.750      1.234      1.251      1.437      1.482      1.597      1.516      1.787      1.648      2.060      1.967      1.861      2.191      2.177      2.261      2.482      2.488      2.368      2.617      2.447      2.599      2.732      2.663      2.667      2.770
    21.000      1.344      1.344      1.383      1.451      1.569      1.465      1.829      1.791      1.962      1.955      1.777      2.184      2.176      2.274      2.458      2.513      2.483      2.649      2.426      2.588      2.701      2.653      2.738      2.756
    21.250      1.285      1.248      1.505      1.430      1.530      1.515      1.870      1.784      1.910      2.007      1.974      2.080      2.206      2.367      2.453      2.555      2.497      2.632      2.483      2.599      2.740      2.659      2.682      2.697
    21.500      1.303      1.272      1.440      1.381      1.586      1.574      1.800      1.794      1.841      2.037      1.916      2.069      2.267      2.407      2.426      2.472      2.526      2.607      2.503      2.649      2.655      2.650      2.706      2.757
    21.750      1.290      1.248      1.467      1.419      1.561      1.636      1.786      1.771      1.797      2.117      1.994      2.237      2.250      2.345      2.444      2.445      2.521      2.610      2.494      2.614      2.735      2.668      2.692      2.761
    22.000      1.258      1.306      1.281      1.463      1.577      1.639      1.817      1.740      1.819      2.093      1.965      2.183      2.288      2.339      2.405      2.434      2.527      2.590      2.475      2.632      2.654      2.610      2.683      2.732
    22.250      1.299      1.230      1.429      1.438      1.508      1.554      1.791      1.721      1.905      2.077      1.989      2.180      2.252      2.368      2.442      2.389      2.494      2.528      2.369      2.512      2.574      2.607      2.656      2.700
    22.500      1.301      1.317      1.469      1.427      1.546      1.619      1.779      1.739      1.986      2.053      1.987      2.124      2.304      2.310      2.412      2.414      2.464      2.535      2.380      2.527      2.630      2.559      2.658      2.799
    22.750      1.267      1.317      1.443      1.450      1.518      1.618      1.770      1.756      1.987      2.057      1.942      2.053      2.202      2.333      2.464      2.408      2.444      2.546      2.386      2.482      2.611      2.596      2.654      2.703
    23.000      1.251      1.234      1.457      1.420      1.542      1.673      1.790      1.772      1.944      2.072      1.993      2.094      2.344      2.265      2.392      2.431      2.500      2.496      2.485      2.576      2.638      2.548      2.627      2.707
    23.250      1.328      1.199      1.519      1.396      1.570      1.657      1.826      1.759      1.962      2.053      2.016      2.154      2.293      2.265      2.370      2.443      2.428      2.549      2.423      2.576      2.626      2.602      2.641      2.635
    23.500      1.312      1.153      1.457      1.403      1.446      1.663      1.759      1.786      1.964      2.070      1.933      2.096      2.216      2.268      2.372      2.421      2.495      2.534      2.446      2.522      2.636      2.613      2.601      2.720
    23.750      1.293      1.235      1.612      1.437      1.466      1.617      1.805      1.707      1.968      2.028      1.906      2.093      2.253      2.320      2.374      2.436      2.431      2.529      2.430      2.519      2.646      2.568      2.549      2.623
    24.000      1.291      1.215      1.487      1.486      1.443      1.649      1.764      1.739      1.960      2.089      1.924      2.056      2.281      2.278      2.405      2.358      2.437      2.512      2.369      2.460      2.627      2.610      2.650      2.667
    24.250      1.395      1.220      1.470      1.415      1.396      1.637      1.757      1.674      1.860      2.063      1.981      2.025      2.275      2.281      2.398      2.415      2.405      2.455      2.372      2.471      2.602      2.619      2.638      2.657
    24.500      1.280      1.150      1.480      1.389      1.381      1.626      1.741      1.667      1.962      2.010      1.903      2.123      2.271      2.300      2.388      2.345      2.409      2.421      2.350      2.445      2.599      2.633      2.692      2.705
    24.750      1.219      1.117      1.490      1.318      1.433      1.585      1.768      1.544      1.899      2.019      1.954      2.071      2.301      2.166      2.313      2.400      2.443      2.402      2.359      2.405      2.630      2.566      2.694      2.689
    25.000      1.257      1.130      1.482      1.348      1.409      1.657      1.747      1.490      1.895      2.049      1.944      2.049      2.263      2.197      2.264      2.458      2.400      2.499      2.379      2.511      2.573      2.557      2.646      2.698
    25.250      1.232      1.190      1.451      1.311      1.461      1.490      1.755      1.499      1.923      1.964      1.931      2.089      2.262      2.160      2.265      2.376      2.484      2.517      2.303      2.512      2.616      2.548      2.531      2.709
    25.500      1.342      1.179      1.369      1.263      1.631      1.660      1.768      1.583      1.935      1.882      1.954      2.066      2.232      2.200      2.189      2.376      2.408      2.473      2.202      2.501      2.608      2.536      2.642      2.656
    25.750      1.386      1.153      1.384      1.260      1.585      1.460      1.723      1.664      1.884      1.927      1.965      2.089      2.132      2.343      2.176      2.381      2.419      2.402      2.165      2.422      2.610      2.540      2.617      2.701
    26.000      1.232      1.193      1.456      1.450      1.533      1.567      1.741      1.751      1.967      1.934      1.950      2.075      2.122      2.316      2.225      2.362      2.454      2.373      2.231      2.527      2.623      2.585      2.627      2.700
    26.250      1.250      1.117      1.422      1.116      1.493      1.498      1.723      1.757      1.964      1.899      1.851      2.121      2.086      2.290      2.208      2.359      2.387      2.400      2.249      2.505      2.581      2.608      2.541      2.714
    26.500      1.230      1.268      1.434      1.368      1.508      1.550      1.774      1.757      1.946      1.864      1.975      2.119      2.109      2.308      2.397      2.305      2.400      2.402      2.223      2.514      2.623      2.548      2.603      2.742
    26.750      1.262      1.332      1.375      1.417      1.524      1.589      1.793      1.738      1.980      1.857      1.964      2.127      2.151      2.266      2.295      2.430      2.448      2.475      2.289      2.506      2.554      2.558      2.644      2.680
    27.000      1.236      1.188      1.425      1.406      1.528      1.679      1.750      1.791      1.960      1.916      1.968      2.077      2.281      2.309      2.319      2.412      2.471      2.483      2.368      2.514      2.629      2.577      2.602      2.765
    27.250      1.122      1.209      1.316      1.362      1.534      1.645      1.784      1.739      1.984      1.992      1.967      2.024      2.283      2.292      2.405      2.373      2.411      2.546      2.434      2.500      2.604      2.536      2.613      2.700
    27.500      1.237      1.286      1.385      1.318      1.561      1.623      1.826      1.736      2.037      2.039      1.952      2.068      2.264      2.228      2.409      2.430      2.492      2.511      2.392      2.478      2.591      2.504      2.640      2.723
    27.750      1.211      1.179      1.395      1.371      1.489      1.600      1.756      1.710      1.913      2.077      1.964      2.118      2.222      2.312      2.407      2.398      2.451      2.495      2.452      2.491      2.665      2.463      2.595      2.776
    28.000      1.232      1.224      1.405      1.419      1.459      1.636      1.743      1.703      1.879      2.022      1.974      2.069      2.255      2.293      2.338      2.419      2.493      2.509      2.383      2.522      2.571      2.417      2.642      2.740
    28.250      1.347      1.223      1.397      1.380      1.467      1.558      1.707      1.695      1.905      1.966      1.889      2.113      2.235      2.282      2.354      2.416      2.424      2.494      2.376      2.490      2.591      2.428      2.616      2.769
    28.500      1.222      1.419      1.343      1.274      1.416      1.601      1.710      1.678      1.949      2.028      1.802      2.010      2.193      2.312      2.346      2.373      2.417      2.500      2.374      2.479      2.621      2.430      2.533      2.714
    28.750      1.233      1.164      1.186      1.293      1.433      1.558      1.731      1.707      1.912      2.028      1.773      2.049      2.209      2.256      2.316      2.403      2.395      2.481      2.315      2.477      2.639      2.513      2.636      2.702
    29.000      1.176      1.132      1.307      1.258      1.503      1.614      1.682      1.706      1.935      2.021      1.782      1.897      2.150      2.280      2.334      2.379      2.395      2.538      2.354      2.404      2.629      2.550      2.612      2.747
    29.250      1.123      1.121      1.397      1.227      1.465      1.531      1.653      1.715      1.873      1.936      1.860      2.026      2.252      2.256      2.306      2.418      2.344      2.491      2.376      2.357      2.561      2.575      2.603      2.746
    29.500      1.174      1.132      1.346      1.142      1.497      1.522      1.633      1.685      1.870      1.956      1.886      2.068      2.187      2.294      2.308      2.359      2.283      2.480      2.399      2.428      2.604      2.524      2.618      2.704
    29.750      1.169      1.203      1.364      1.176      1.356      1.530      1.602      1.652      1.830      1.992      1.878      2.119      2.165      2.257      2.252      2.374      2.305      2.476      2.362      2.400      2.600      2.527      2.594      2.717
    30.000      1.193      1.164      1.332      1.189      1.397      1.522      1.620      1.628      1.779      1.984      1.803      2.013      2.156      2.148      2.281      2.337      2.338      2.484      2.298      2.385      2.554      2.518      2.600      2.742
    30.250      1.208      1.282      1.304      1.156      1.436      1.502      1.524      1.662      1.659      1.887      1.885      1.996      2.173      2.137      2.306      2.322      2.374      2.422      2.289      2.342      2.609      2.520      2.593      2.789
    30.500      1.114      1.150      1.289      1.097      1.388      1.504      1.563      1.674      1.662      1.959      1.827      1.920      2.196      2.136      2.213      2.334      2.330      2.404      2.260      2.387      2.509      2.534      2.564      2.710
    30.750      1.158      1.120      1.141      1.191      1.406      1.483      1.547      1.650      1.677      1.928      1.808      1.969      2.136      2.158      2.271      2.283      2.368      2.413      2.253      2.352      2.575      2.477      2.607      2.789
    31.000      1.198      1.213      1.298      1.217      1.419      1.425      1.617      1.673      1.654      1.872      1.898      1.976      2.143      2.197      2.317      2.327      2.362      2.444      2.275      2.393      2.548      2.501      2.635      2.650
    31.250      1.226      1.122      1.338      1.292      1.497      1.493      1.614      1.684      1.785      1.876      1.877      1.969      2.136      2.151      2.274      2.315      2.427      2.429      2.290      2.378      2.515      2.462      2.514      2.701
    31.500      1.182      1.155      1.338      1.319      1.377      1.508      1.646      1.688      1.800      1.865      1.862      1.945      2.166      2.219      2.271      2.310      2.363      2.413      2.230      2.418      2.418      2.457      2.614      2.693
    31.750      1.209      1.279      1.337      1.356      1.415      1.499      1.618      1.650      1.815      1.893      1.831      1.945      2.169      2.168      2.165      2.301      2.269      2.367      2.235      2.369      2.456      2.426      2.596      2.751
    32.000      1.191      1.148      1.375      1.326      1.442      1.575      1.683      1.634      1.819      1.897      1.788      1.995      2.160      2.223      2.159      2.244      2.385      2.378      2.278      2.345      2.443      2.434      2.499      2.725
    32.250      1.180      1.209      1.380      1.355      1.470      1.552      1.679      1.585      1.874      1.925      1.888      1.990      2.192      2.225      2.197      2.322      2.268      2.370      2.256      2.385      2.448      2.446      2.574      2.685
    32.500      1.042      1.158      1.388      1.333      1.441      1.585      1.704      1.548      1.833      1.931      1.817      1.917      2.070      2.226      2.264      2.217      2.270      2.371      2.222      2.373      2.546      2.473      2.563      2.702
    32.750      1.218      1.108      1.402      1.343      1.438      1.564      1.670      1.492      1.822      1.936      1.890      2.032      2.136      2.115      2.290      2.280      2.239      2.507      2.347      2.406      2.487      2.428      2.585      2.732
    33.000      1.336      1.177      1.329      1.362      1.495      1.709      1.658      1.476      1.859      1.997      1.915      1.995      2.142      2.194      2.251      2.276      2.248      2.401      2.257      2.346      2.524      2.426      2.652      2.716
    33.250      1.232      1.181      1.362      1.312      1.443      1.583      1.740      1.487      1.885      1.953      1.882      2.003      2.110      2.197      2.275      2.252      2.254      2.428      2.284      2.386      2.554      2.422      2.588      2.755
    33.500      1.317      1.221      1.351      1.374      1.484      1.593      1.722      1.439      1.886      1.926      1.748      1.978      2.041      2.176      2.203      2.240      2.261      2.392      2.254      2.384      2.476      2.442      2.568      2.691
    33.750      1.146      1.179      1.465      1.284      1.398      1.526      1.709      1.490      1.833      2.012      1.748      1.968      1.978      2.207      2.233      2.266      2.228      2.406      2.253      2.354      2.457      2.474      2.600      2.736
    34.000      1.241      1.163      1.356      1.290      1.436      1.493      1.701      1.533      1.891      2.017      1.799      1.986      2.032      2.255      2.253      2.278      2.321      2.467      2.323      2.417      2.470      2.486      2.567      2.710
    34.250      1.214      1.176      1.368      1.197      1.435      1.498      1.597      1.596      1.894      1.963      1.796      2.009      2.085      2.183      2.293      2.339      2.350      2.393      2.258      2.412      2.502      2.504      2.534      2.673
    34.500      1.199      1.167      1.336      1.120      1.413      1.471      1.552      1.602      1.865      1.855      1.865      2.043      2.107      2.205      2.252      2.253      2.390      2.420      2.329      2.411      2.541      2.459      2.564      2.815
    34.750      1.113      1.182      1.258      1.159      1.446      1.489      1.515      1.646      1.881      1.820      1.836      2.027      2.211      2.246      2.275      2.349      2.418      2.398      2.365      2.428      2.519      2.482      2.617      2.805
    35.000      1.007      1.107      1.404      1.181      1.518      1.578      1.563      1.653      1.833      1.831      1.850      2.010      2.159      2.176      2.348      2.297      2.381      2.448      2.325      2.399      2.513      2.457      2.562      2.748
    35.250      1.046      1.223      1.279      1.255      1.454      1.555      1.592      1.694      1.933      1.876      1.932      2.053      2.184      2.253      2.310      2.324      2.384      2.459      2.251      2.355      2.562      2.499      2.633      2.711
    35.500      1.139      1.183      1.129      1.280      1.522      1.579      1.627      1.680      1.878      1.976      2.041      1.980      2.163      2.233      2.255      2.314      2.393      2.450      2.305      2.383      2.561      2.469      2.572      2.808
    35.750      1.487      1.011      1.296      1.361      1.508      1.507      1.645      1.675      1.860      1.909      1.901      2.000      2.160      2.184      2.296      2.352      2.350      2.507      2.300      2.436      2.504      2.462      2.575      2.806
    36.000      1.087      1.152      1.274      1.335      1.459      1.524      1.708      1.643      1.912      1.943      1.860      1.979      2.162      2.169      2.326      2.340      2.370      2.450      2.273      2.406      2.557      2.504      2.568      2.767
    36.250      1.200      1.145      1.254      1.278      1.506      1.442      1.642      1.708      1.916      1.947      1.892      1.975      2.188      2.150      2.336      2.370      2.387      2.441      2.230      2.453      2.527      2.518      2.627      2.762
    36.500      1.212      1.162      1.307      1.332      1.463      1.519      1.645      1.634      1.846      1.930      1.814      1.974      2.172      2.174      2.302      2.307      2.299      2.452      2.278      2.478      2.545      2.523      2.582      2.711
    36.750      1.221      1.136      1.366      1.345      1.393      1.575      1.701      1.652      1.845      1.919      1.844      2.017      2.171      2.181      2.307      2.304      2.280      2.436      2.269      2.474      2.555      2.429      2.616      2.748
    37.000      1.137      1.166      1.370      1.300      1.311      1.542      1.702      1.664      1.818      1.950      1.799      1.991      2.198      2.114      2.284      2.313      2.212      2.335      2.273      2.433      2.493      2.379      2.578      2.772
    37.250      1.190      1.156      1.334      1.258      1.324      1.491      1.677      1.608      1.828      1.967      1.871      1.957      2.134      2.134      2.272      2.335      2.172      2.396      2.250      2.386      2.538      2.371      2.585      2.757
    37.500      1.144      1.140      1.385      1.311      1.322      1.549      1.659      1.587      1.807      1.910      1.872      1.967      2.131      2.189      2.223      2.283      2.221      2.389      2.314      2.377      2.506      2.472      2.643      2.765
    37.750      1.182      1.108      1.314      1.299      1.280      1.468      1.669      1.601      1.829      1.900      1.874      1.953      2.150      2.184      2.234      2.320      2.183      2.381      2.278      2.393      2.536      2.518      2.636      2.776
    38.000      1.188      1.161      1.314      1.332      1.372      1.356      2.459      1.605      1.834      1.964      1.823      1.958      2.115      2.169      2.263      2.298      2.303      2.359      2.257      2.413      2.568      2.476      2.555      2.715
    38.250      1.219      1.150      1.309      1.301      1.434      1.366      1.734      1.570      1.779      1.942      1.787      1.955      2.122      2.127      2.250      2.205      2.333      2.434      2.227      2.452      2.498      2.470      2.555      2.757
    38.500      1.199      1.172      1.326      1.276      1.417      1.325      1.644      1.598      1.718      1.914      1.830      1.927      2.134      2.155      2.230      2.277      2.298      2.393      2.222      2.393      2.428      2.439      2.635      2.786
    38.750      1.302      1.173      1.323      1.312      1.345      1.454      1.594      1.658      1.713      1.817      1.744      1.959      2.118      2.101      2.261      2.234      2.280      2.369      2.231      2.413      2.555      2.536      2.655      2.786
    39.000      1.158      1.164      1.312      1.347      1.413      1.435      1.526      1.641      1.787      1.874      1.800      1.873      2.108      2.146      2.246      2.269      2.320      2.414      2.212      2.396      2.482      2.523      2.625      2.809
    39.250      1.230      1.134      1.238      1.282      1.388      1.492      1.516      1.576      1.848      1.884      1.801      1.985      2.122      2.100      2.187      2.263      2.338      2.343      2.259      2.422      2.479      2.447      2.619      2.884
    39.500      1.218      1.160      1.331      1.209      1.428      1.563      1.508      1.643      1.848      1.846      1.866      1.950      2.109      2.179      2.119      2.214      2.344      2.363      2.222      2.368      2.493      2.465      2.639      2.882
    39.750      1.117      1.137      1.301      1.202      1.403      1.547      1.476      1.651      1.845      1.955      1.840      1.944      2.093      2.184      2.233      2.277      2.295      2.384      2.238      2.340      2.387      2.482      2.591      2.888
    40.000      1.193      1.174      1.367      1.296      1.419      1.475      1.497      1.596      1.809      1.914      1.867      1.958      2.077      2.187      2.157      2.264      2.308      2.420      2.229      2.395      2.398      2.388      2.607      2.917
    40.250      1.221      1.135      1.312      1.247      1.395      1.545      1.559      1.640      1.928      1.984      1.815      1.925      2.098      2.206      2.070      2.242      2.396      2.379      2.255      2.382      2.427      2.428      2.557      2.840
    40.500      1.221      1.207      1.288      1.442      1.457      1.610      1.650      1.551      1.835      1.942      1.736      1.909      2.098      2.199      2.105      2.310      2.266      2.321      2.239      2.433      2.419      2.487      2.613      2.924
    40.750      1.190      1.176      1.286      1.317      1.370      1.598      1.673      1.548      1.840      1.862      1.802      1.930      2.055      2.225      2.126      2.233      2.312      2.338      2.365      2.429      2.501      2.412      2.576      2.796
    41.000      1.074      1.139      1.210      1.309      1.335      1.547      1.684      1.601      1.823      1.966      1.822      1.940      2.171      2.228      2.242      2.206      2.292      2.366      2.244      2.403      2.549      2.425      2.618      2.904
    41.250      1.158      1.164      1.246      1.282      1.311      1.619      1.648      1.591      1.858      1.961      1.726      1.983      2.137      2.160      2.215      2.253      2.290      2.312      2.271      2.363      2.517      2.444      2.642      2.866
    41.500      1.166      1.244      1.350      1.325      1.318      1.524      1.651      1.601      1.859      1.999      1.678      1.916      2.134      2.201      2.184      2.271      2.277      2.348      2.272      2.352      2.498      2.469      2.582      2.818
    41.750      1.208      1.085      1.326      1.256      1.325      1.565      1.696      1.561      1.861      1.882      1.684      2.022      2.078      2.182      2.211      2.288      2.316      2.405      2.251      2.327      2.448      2.442      2.556      2.779
    42.000      1.195      1.176      1.357      1.274      1.396      1.419      1.678      1.625      1.826      1.963      1.658      1.861      2.066      2.096      2.221      2.247      2.239      2.366      2.236      2.354      2.449      2.397      2.587      2.917
    42.250      1.148      1.146      1.273      1.269      1.421      1.353      1.618      1.650      1.843      1.989      1.798      1.941      2.119      2.157      2.235      2.330      2.284      2.405      2.239      2.377      2.531      2.407      2.556      2.816
    42.500      1.180      1.078      1.339      1.201      1.462      1.498      1.646      1.607      1.825      1.957      1.824      1.963      2.089      2.201      2.243      2.240      2.253      2.375      2.246      2.325      2.480      2.370      2.581      2.779
    42.750      1.187      1.180      1.285      1.267      1.338      1.440      1.575      1.616      1.824      1.959      1.755      1.945      2.109      2.186      2.241      2.289      2.288      2.378      2.203      2.325      2.466      2.412      2.580      2.823
    43.000      1.223      1.171      1.466      1.267      1.395      1.386      1.667      1.587      1.734      1.898      1.812      1.961      2.004      2.097      2.213      2.282      2.293      2.351      2.216      2.341      2.371      2.428      2.659      2.761
    43.250      1.147      1.171      1.236      1.288      1.361      1.464      1.594      1.615      1.725      1.902      1.768      1.942      1.849      2.174      2.175      2.293      2.302      2.427      2.188      2.332      2.434      2.435      2.564      2.812
    43.500      1.288      0.924      1.270      1.301      1.454      1.407      1.586      1.604      1.625      1.915      1.662      1.903      1.912      2.197      2.216      2.290      2.283      2.321      2.109      2.366      2.433      2.444      2.585      2.708
    43.750      1.117      0.900      1.301      1.290      1.398      1.373      1.498      1.597      1.658      1.856      1.783      1.942      2.045      2.206      2.194      2.231      2.289      2.327      2.126      2.344      2.432      2.415      2.645      2.825
    44.000      1.150      1.009      1.330      1.339      1.398      1.381      1.479      1.602      1.662      1.858      1.775      1.916      2.131      2.183      2.205      2.243      2.268      2.328      2.181      2.380      2.359      2.450      2.650      2.740
    44.250      1.159      1.011      1.286      1.274      1.417      1.354      1.537      1.582      1.693      1.937      1.765      1.930      2.110      2.168      2.173      2.240      2.314      2.347      2.221      2.341      2.356      2.441      2.562      2.816
    44.500      1.166      1.051      1.252      1.257      1.425      1.396      1.467      1.568      1.819      1.930      1.771      1.980      2.140      2.129      2.144      2.218      2.305      2.392      2.217      2.364      2.359      2.379      2.525      2.756
    44.750      1.182      1.078      1.230      1.297      1.365      1.433      1.505      1.556      1.747      1.941      1.711      1.865      2.057      2.145      2.099      2.231      2.288      2.355      2.243      2.299      2.313      2.323      2.579      2.808
    45.000      1.135      0.977      1.224      1.227      1.375      1.499      1.558      1.510      1.827      1.938      1.776      1.952      2.096      2.149      2.090      2.205      2.281      2.321      2.166      2.331      2.386      2.268      2.534      2.846
    45.250      1.140      1.025      1.198      1.231      1.410      1.543      1.625      1.555      1.800      1.932      1.677      1.876      2.065      2.130      2.156      2.143      2.276      2.299      2.242      2.370      2.410      2.330      2.586      2.763
    45.500      1.125      1.063      1.191      1.232      1.342      1.517      1.601      1.574      1.777      1.814      1.736      1.921      2.011      2.122      2.176      2.176      2.317      2.360      2.227      2.358      2.389      2.328      2.609      2.886
    45.750      1.158      1.060      2.537      1.285      1.416      1.545      1.617      1.591      1.815      1.821      1.822      1.926      2.087      2.100      2.167      2.242      2.208      2.341      2.214      2.298      2.476      2.348      2.621      2.885
    46.000      1.108      1.080      1.259      1.256      1.286      1.486      1.590      1.587      1.752      1.844      1.795      1.925      2.040      2.136      2.147      2.164      2.218      2.325      2.188      2.288      2.459      2.459      2.580      2.830
    46.250      1.171      1.228      1.307      1.297      1.288      1.443      1.568      1.568      1.747      1.828      1.769      1.903      2.045      2.113      2.161      2.193      2.197      2.337      2.209      2.334      2.388      2.382      2.522      2.894
    46.500      1.065      1.130      1.138      1.284      1.344      1.491      1.581      1.573      1.779      1.753      1.745      1.946      2.058      2.114      2.191      2.167      2.224      2.342      2.168      2.251      2.431      2.375      2.559      2.874
    46.750      0.787      1.154      1.296      1.240      1.277      1.483      1.602      1.598      1.794      1.792      1.759      1.955      2.045      2.061      2.182      2.169      2.260      2.380      2.200      2.357      2.438      2.418      2.567      2.867
    47.000      1.162      1.106      1.255      1.194      1.267      1.445      1.656      1.540      1.759      1.802      1.730      1.851      2.040      2.048      2.185      2.191      2.233      2.314      2.251      2.254      2.404      2.365      2.559      2.847
    47.250      1.150      1.066      1.271      1.194      1.342      1.461      1.620      1.566      1.756      1.835      1.709      1.837      2.019      2.072      2.149      2.171      2.256      2.282      2.248      2.325      2.443      2.383      2.550      2.904
    47.500      1.150      1.102      1.431      1.175      1.367      1.445      1.530      1.576      1.723      1.768      1.737      1.872      2.068      2.069      2.123      2.181      2.277      2.316      2.215      2.294      2.386      2.413      2.535      2.936
    47.750      1.108      0.620      1.292      1.255      1.383      1.441      1.538      1.616      1.710      1.763      1.786      1.908      2.015      2.069      2.102      2.122      2.275      2.325      2.234      2.354      2.368      2.432      2.523      2.915
    48.000      1.108      1.121      1.310      1.141      1.362      1.437      1.526      1.558      1.699      1.707      1.759      1.886      2.046      2.114      2.160      2.145      2.209      2.297      2.203      2.344      2.332      2.407      2.559      2.899
    48.250      1.066      1.131      1.277      1.233      1.308      1.534      1.572      1.552      1.747      1.802      1.714      1.889      2.084      2.096      2.121      2.160      2.248      2.329      2.244      2.326      2.394      2.443      2.534      2.823
    48.500      1.196      1.113      1.289      1.332      1.353      1.448      1.569      1.474      1.821      1.861      1.764      1.880      2.042      2.133      2.109      2.203      2.255      2.307      2.167      2.240     -0.293      2.394      2.544      2.891
    48.750      1.126      1.118      1.288      1.247      1.380      1.482      1.504      1.505      1.745      1.899      1.720      1.909      2.035      2.090      2.087      2.117      2.272      2.279      2.142      2.278     -0.481      2.359      2.566      2.992
    49.000      1.179      1.164      1.358      1.260      1.428      1.513      1.536      1.557      1.787      1.875      1.743      1.914      2.068      1.995      2.050      2.025      2.242      2.276      2.137      2.261     -0.469      2.384      2.540      2.909
    49.250      1.296      1.111      1.281      1.191      1.366      1.454      1.558      1.576      1.825      1.904      1.712      1.895      2.101      2.015      2.034      2.032      2.241      2.344      2.164      2.187     -0.515      2.360      2.534      2.926
    49.500      1.170      1.147      1.336      1.165      1.391      1.522      1.637      1.590      1.764      1.845      1.649      1.882      1.986      2.069      2.151      2.174      2.255      2.304      2.145      2.137      2.247      2.372      2.629      2.872
    49.750      1.137      1.109      1.296      1.349      1.331      1.488      1.621      1.594      1.805      1.876      1.706      1.872      2.022      1.933      2.157      2.186      2.207      2.336      2.192      2.228      2.440      2.322      2.613      2.843
    50.000      1.176      0.982      1.272      1.311      1.290      1.434      1.670      1.575      1.795      1.876      1.670      1.899      2.070      2.034      2.217      2.183      2.143      2.302      2.183      2.271      2.450      2.227      2.624      2.908
    50.250      1.129      1.113      1.225      1.255      1.273      1.412      1.629      1.574      1.802      1.910      1.619      1.887      2.023      2.081      2.151      2.176      2.133      2.318      2.162      2.315      2.441      2.204      2.620      2.950
    50.500      1.152      1.136      1.229      1.246      1.287      1.419      1.626      1.574      1.796      1.848      1.653      1.931      2.027      2.102      2.202      2.230      2.228      2.279      2.188      2.290      2.397      2.212      2.528      2.922
    50.750      1.212      1.178      1.238      1.346      1.202      1.403      1.630      1.578      1.760      1.866      1.713      1.947      1.990      2.080      2.127      2.176      2.301      2.249      2.192      2.374      2.368      2.346      2.570      2.916
    51.000      1.122      1.134      1.141      1.318      1.226      1.394      1.598      1.564      1.767      1.864      1.762      1.959      1.975      2.185      2.195      2.227      2.282      2.191      2.235      2.357      2.356      2.376      2.556      2.875
    51.250      1.125      1.085      1.235      1.273      1.313      1.367      1.585      1.603      1.702      1.891      1.742      1.939      1.999      2.111      2.159      2.214      2.232      2.174      2.192      2.309      2.415      2.354      2.573      2.950
    51.500      1.096      1.007      1.260      1.221      1.422      1.339      1.617      1.583      1.611      1.862      1.819      1.912      1.999      2.157      2.135      2.199      2.215      2.222      2.225      2.312      2.380      2.363      2.642      2.918
    51.750      1.084      1.102      1.290      1.003      1.405      1.358      1.572      1.514      1.600      1.814      1.782      1.932      2.094      2.128      2.114      2.207      2.206      2.294      2.261      2.331      2.387      2.372      2.627      2.895
    52.000      1.122      1.052      1.290      1.164      1.371      1.371      1.661      1.436      1.561      1.796      1.748      1.978      2.123      2.132      2.147      2.193      2.286      2.338      2.116      2.284      2.437      2.349      2.631      2.941
    52.250      1.134      1.033      1.245      1.126      1.330      1.505      1.606      1.447      1.621      1.742      1.747      1.929      2.073      2.093      2.137      2.166      2.214      2.333      2.131      2.352      2.370      2.320      2.538      2.869
    52.500      1.104      1.009      1.287      1.145      1.356      1.357      1.613      1.424      1.701      1.760      1.752      1.958      2.075      2.131      2.142      2.168      2.241      2.327      2.114      2.287      2.392      2.399      2.627      2.894
    52.750      1.076      1.369      1.273      1.194      1.370      1.357      1.592      1.490      1.795      1.826      1.852      1.902      2.079      2.115      2.271      2.190      2.282      2.276      2.156      2.298      2.266      2.409      2.638      2.894
    53.000      1.202      0.958      1.326      1.258      1.372      1.318      1.595      1.466      1.783      1.799      1.827      1.865      2.055      2.121      2.208      2.174      2.284      2.246      2.197      2.313      2.270      2.331      2.614      2.862
    53.250      1.040      0.937      1.257      1.235      1.322      1.360      1.602      1.490      1.792      1.861      1.744      1.888      2.047      2.147      2.152      2.189      2.266      2.306      2.120      2.323      2.305      2.327      2.625      2.871
    53.500      1.031      0.955      1.262      1.281      1.369      1.323      1.632      1.563      1.856      1.864      1.780      1.931      2.063      2.074      2.138      2.145      2.251      2.293      2.201      2.317      2.450      2.417      2.668      2.859
    53.750      1.019      1.046      1.410      1.163      1.346      1.457      1.588      1.593      1.781      1.891      1.624      1.901      2.022      2.027      2.054      2.211      2.235      2.254      2.184      2.314      2.413      2.417      2.581      2.916
    54.000      1.469      1.094      1.276      1.276      1.276      1.415      1.547      1.584      1.777      1.909      1.693      1.851      2.027      1.944      2.019      2.147      2.224      2.339      2.173      2.284      2.427      2.378      2.651      2.913
    54.250      1.159      1.078      1.285      1.245      1.217      1.488      1.588      1.585      1.793      1.845      1.632      1.881      1.996      1.973      2.130      2.155      2.227      2.273      2.131      2.225      2.383      2.366      2.646      2.975
    54.500      1.191      1.078      1.223      1.297      1.109      1.436      1.495      1.548      1.726      1.920      1.660      1.883      1.997      2.022      2.159      2.114      2.266      2.349      2.217      2.247      2.430      2.369      2.577      2.934
    54.750      1.188      1.009      1.209      1.222      1.243      1.384      1.561      1.492      1.763      1.877      1.723      1.845      1.984      2.070      2.105      2.145      2.248      2.301      2.199      2.304      2.395      2.370      2.583      2.983
    55.000      1.025      1.089      1.238      1.234      1.267      1.451      1.600      1.586      1.771      1.872      1.696      1.856      2.013      2.040      2.100      2.121      2.190      2.249      2.192      2.318      2.432      2.355      2.629      2.917
    55.250      1.442      0.957      1.175      1.243      1.477      1.456      1.566      1.581      1.702      1.800      1.739      1.870      2.031      2.098      2.153      2.148      2.260      2.264      2.131      2.313      2.437      2.364      2.603      2.992
    55.500      1.062      1.088      1.124      1.238      1.331      1.460      1.574      1.602      1.751      1.715      1.755      1.804      2.053      2.078      2.144      2.127      2.254      2.338      2.200      2.261      2.413      2.365      2.567      2.975
    55.750      1.013      1.098      1.316      1.257      1.286      1.437      1.582      1.522      1.699      1.678      1.648      1.804      2.022      1.985      2.126      2.119      2.218      2.279      2.236      2.293      2.437      2.356      2.566      3.047
    56.000      1.086      1.123      1.228      1.239      1.384      1.454      1.610      1.533      1.626      1.733      1.623      1.768      2.022      2.033      2.146      2.127      2.146      2.357      2.155      2.286      2.391      2.410      2.610      3.006
    56.250      1.073      1.028      1.153      1.290      1.336      1.433      1.562      1.571      1.602      1.760      1.608      1.733      2.054      2.095      2.183      2.164      2.212      2.303      2.138      2.234      2.408      2.370      2.627      2.966
    56.500      1.099      0.972      1.194      1.284      1.397      1.408      1.543      1.558      1.576      1.884      1.727      1.768      2.022      2.057      2.099      2.139      2.160      2.289      2.134      2.304      2.413      2.384      2.657      2.977
    56.750      1.076      1.091      1.264      1.316      1.310      1.483      1.534      1.519      1.680      1.904      1.712      1.783      2.080      2.128      2.147      2.184      2.212      2.308      2.136      2.262      2.395      2.376      2.643      2.986
    57.000      1.100      1.265      1.200      1.252      1.299      1.508      1.557      1.535      1.717      1.873      1.709      1.750      2.028      2.092      2.150      2.172      2.216      2.232      2.131      2.247      2.409      2.390      2.691      2.868
    57.250      1.110      1.119      1.230      1.274      1.389      1.497      1.567      1.557      1.710      1.843      1.658      1.857      2.029      2.109      2.103      2.156      2.202      2.281      2.173      2.216      2.348      2.323      2.653      3.011
    57.500      1.019      1.088      1.354      1.202      1.356      1.396      1.553      1.546      1.726      1.881      1.748      1.851      2.061      2.052      2.110      2.122      2.248      2.247      2.101      2.216      2.346      2.322      2.630      3.001


==> anc/75_nm_signals.dat <==
# 75 nm sample. First column: time [ps]; other columns: fluence [mJ/cm2]
#              14.18      15.51      16.92      18.14      19.49      20.96      22.25      24.03      25.72      27.40      29.41      31.08      33.06      35.23      37.44      39.29      41.91      44.09      46.32      49.04      51.40      53.79      56.50      58.75      61.81      65.33      67.23
   -42.500     -0.047     -0.058     -0.023     -0.081     -0.043     -0.051     -0.022     -0.063     -0.053     -0.113     -0.003     -0.074     -0.077     -0.050     -0.044     -0.028     -0.012     -0.105     -0.099     -0.079     -0.028     -0.049     -0.073     -0.074     -0.076     -0.128      0.048
   -42.250     -0.074     -0.094     -0.050     -0.058     -0.016     -0.093     -0.087     -0.064     -0.072     -0.066     -0.069     -0.083     -0.111     -0.079     -0.124     -0.087     -0.070     -0.079     -0.136     -0.070     -0.009     -0.037     -0.118      0.025      0.119     -0.147     -0.014
   -42.000     -0.083     -0.125     -0.071     -0.046     -0.079     -0.039     -0.085     -0.109     -0.106     -0.097     -0.137     -0.122     -0.046     -0.107     -0.066     -0.086     -0.127     -0.095     -0.162     -0.212     -0.006     -0.048     -0.068     -0.153     -0.084     -0.196     -0.047
   -41.750     -0.078     -0.030     -0.127     -0.059     -0.088     -0.041     -0.039     -0.077     -0.102     -0.087     -0.083     -0.085     -0.108     -0.015     -0.105     -0.168     -0.203     -0.116     -0.043     -0.132     -0.069     -0.095     -0.167     -0.203     -0.202     -0.091     -0.051
   -41.500     -0.075     -0.133     -0.052     -0.086     -0.069     -0.116     -0.060     -0.082     -0.049     -0.086     -0.080     -0.131     -0.093     -0.038     -0.128     -0.113     -0.187     -0.069     -0.105     -0.166     -0.030     -0.028     -0.082     -0.047     -0.327     -0.070     -0.119
   -41.250     -0.067     -0.100     -0.073     -0.098     -0.041     -0.071     -0.100     -0.111     -0.024     -0.115     -0.092     -0.075     -0.090     -0.003     -0.051     -0.077     -0.148     -0.080     -0.110     -0.068     -0.047     -0.112     -0.126     -0.087     -0.271     -0.103     -0.065
   -41.000     -0.079     -0.076     -0.103     -0.108     -0.050     -0.126     -0.090     -0.088     -0.071     -0.155     -0.046     -0.111     -0.093      0.045     -0.110     -0.078     -0.176     -0.105     -0.153     -0.129     -0.124     -0.055     -0.136     -0.075     -0.309     -0.107     -0.057
   -40.750     -0.081     -0.100     -0.049     -0.034     -0.092     -0.134     -0.054     -0.069     -0.171     -0.056     -0.100     -0.139     -0.102     -0.035     -0.078     -0.135     -0.184     -0.145     -0.109     -0.072     -0.127     -0.187     -0.097     -0.124     -0.063     -0.174     -0.012
   -40.500     -0.089     -0.052     -0.043     -0.090     -0.252     -0.118     -0.077     -0.064     -0.102     -0.102     -0.064     -0.077     -0.111     -0.115     -0.117     -0.144     -0.134     -0.090     -0.111     -0.107     -0.105     -0.139     -0.012     -0.082     -0.120     -0.099     -0.012
   -40.250     -0.046     -0.076     -0.063     -0.074     -0.090     -0.065     -0.034     -0.070     -0.118     -0.102     -0.083     -0.077     -0.078     -0.102     -0.124     -0.134     -0.138     -0.088     -0.120     -0.058     -0.114     -0.093     -0.083      0.039     -0.128     -0.136     -0.120
   -40.000     -0.061     -0.049     -0.081     -0.061     -0.078     -0.070     -0.069     -0.053     -0.026     -0.056     -0.108     -0.134     -0.066     -0.099     -0.069     -0.118     -0.080     -0.075     -0.035     -0.130     -0.168     -0.181     -0.086     -0.231      0.020     -0.050     -0.016
   -39.750     -0.010     -0.051     -0.074     -0.056     -0.079     -0.080     -0.070     -0.049     -0.119     -0.065     -0.112     -0.101     -0.167     -0.119     -0.077     -0.092     -0.035     -0.073     -0.053     -0.077     -0.103     -0.079     -0.057     -0.052     -0.122     -0.093     -0.145
   -39.500     -0.024     -0.038     -0.078     -0.004     -0.007      0.003     -0.027     -0.033     -0.350     -0.079     -0.058     -0.059     -0.086     -0.058     -0.007     -0.049     -0.121     -0.089     -0.011     -0.111     -0.052     -0.073      0.011     -0.083      0.021     -0.003      0.070
   -39.250     -0.073      0.007     -0.053      0.035     -0.007     -0.053     -0.039      0.003     -0.096     -0.004     -0.002     -0.006     -0.009     -0.003     -0.039     -0.044     -0.108     -0.022      0.047     -0.042     -0.039     -0.040      0.065      0.008      0.049      0.000      0.055
   -39.000     -0.027     -0.013      0.064     -0.005      0.048     -0.002      0.004     -0.023     -0.004     -0.014     -0.079     -0.030      0.030     -0.028     -0.056     -0.060     -0.031      0.028     -0.000     -0.014     -0.008     -0.035     -0.028     -0.016     -0.033     -0.078      0.028
   -38.750      0.005     -0.050     -0.011     -0.022      0.002     -0.017     -0.009     -0.014      0.005      0.022      0.016     -0.027      0.007     -0.060     -0.049     -0.007     -0.008      0.049     -0.074     -0.003      0.006     -0.004     -0.090     -0.016      0.018     -0.129     -0.066
   -38.500     -0.019      0.010     -0.007      0.003     -0.055     -0.039      0.011      0.021     -0.013     -0.023     -0.007     -0.025     -0.063      0.009     -0.027     -0.045     -0.054      0.025      0.046      0.055      0.002     -0.004     -0.076     -0.086     -0.077     -0.086     -0.044
   -38.250     -0.022     -0.009      0.020     -0.065     -0.013      0.021     -0.034     -0.012     -0.008      0.021     -0.039      0.011     -0.072      0.007     -0.021     -0.036     -0.052     -0.022     -0.038      0.038      0.005     -0.040     -0.058     -0.039     -0.132     -0.099      0.004
   -38.000     -0.014     -0.039     -0.047     -0.044      0.032      0.053     -0.028     -0.002     -0.014     -0.068     -0.011     -0.069      0.011     -0.000     -0.024     -0.021      0.004     -0.033     -0.022      0.045      0.024     -0.040      0.043     -0.024     -0.067     -0.056      0.126
   -37.750     -0.006     -0.044     -0.052     -0.004     -0.059     -0.033      0.036     -0.001     -0.013     -0.004     -0.005     -0.004     -0.009     -0.058     -0.040     -0.007     -0.040      0.029      0.030     -0.033     -0.004     -0.005     -0.047     -0.011     -0.017     -0.023      0.087
   -37.500     -0.010     -0.057      0.028      0.034      0.027      0.023      0.040      0.019     -0.001     -0.051     -0.009     -0.024      0.024     -0.021     -0.028      0.020     -0.051      0.053     -0.044     -0.028     -0.037      0.010      0.002      0.068      0.012     -0.026      0.077
   -37.250      0.048     -0.048     -0.034     -0.001     -0.021      0.031     -0.004     -0.006      0.003      0.001      0.027     -0.048      0.029     -0.033     -0.019     -0.049      0.034      0.041     -0.015     -0.031     -0.006     -0.028     -0.049      0.061     -0.053     -0.010      0.001
   -37.000      0.003      0.005      0.015      0.018      0.001     -0.048      0.039      0.001      0.049     -0.060     -0.003     -0.032     -0.011     -0.006      0.002     -0.007     -0.009     -0.050      0.034     -0.052     -0.033      0.008     -0.010      0.039      0.009      0.007      0.058
   -36.750      0.011      0.277     -0.010     -0.012      0.034     -0.011     -0.032     -0.045      0.036     -0.072     -0.044     -0.020      0.042     -0.014     -0.028     -0.026     -0.031     -0.033      0.014     -0.059     -0.011     -0.095     -0.028     -0.018     -0.072     -0.079     -0.025
   -36.500      0.020      0.013     -0.067     -0.008     -0.012     -0.084     -0.021      0.019     -0.036     -0.056     -0.009     -0.072     -0.031     -0.036     -0.009     -0.008     -0.029      0.035      0.014     -0.077     -0.032     -0.056     -0.047     -0.042     -0.039     -0.038      0.016
   -36.250     -0.032     -0.017     -0.037     -0.084      0.018     -0.062     -0.054     -0.052     -0.010     -0.023      0.011     -0.003     -0.042     -0.061     -0.036     -0.047     -0.032     -0.034      0.036      0.001     -0.029     -0.056     -0.068      0.071     -0.071     -0.098     -0.103
   -36.000      0.002     -0.014     -0.044      0.024     -0.018      0.024     -0.021     -0.007     -0.020      0.054     -0.041     -0.066     -0.025     -0.024      0.005     -0.036     -0.067      0.016      0.050     -0.038     -0.008     -0.022     -0.020      0.059     -0.043     -0.054     -0.070
   -35.750      0.010     -0.022     -0.014      0.147     -0.007     -0.055     -0.008     -0.006     -0.002     -0.017     -0.039     -0.052     -0.024     -0.022     -0.013      0.013     -0.044      0.025      0.034     -0.043      0.033      0.052     -0.085     -0.023     -0.101     -0.023     -0.057
   -35.500     -0.032      0.001     -0.019     -0.016     -0.076     -0.040     -0.003     -0.049     -0.004     -0.036     -0.034     -0.004     -0.048      0.039     -0.032     -0.027     -0.055      0.062     -0.044     -0.074      0.072     -0.085     -0.047      0.003     -0.030      0.021      0.005
   -35.250      0.012     -0.026     -0.019     -0.010      0.035     -0.038     -0.032     -0.020     -0.060     -0.026     -0.000     -0.042     -0.053      0.033     -0.025     -0.050      0.032     -0.053      0.067     -0.057      0.029     -0.053     -0.019     -0.063     -0.058     -0.084      0.002
   -35.000     -0.021      0.243     -0.039      0.018     -0.009     -0.029     -0.009     -0.056      0.026     -0.007     -0.024     -0.015     -0.058      0.038     -0.024     -0.036     -0.036     -0.056      0.070     -0.055      0.035     -0.034     -0.027      0.004     -0.081     -0.032     -0.064
   -34.750     -0.017     -0.004     -0.025     -0.022     -0.022     -0.018      0.022     -0.012     -0.026      0.012     -0.002     -0.039     -0.013      0.066     -0.028     -0.004      0.036     -0.010     -0.052     -0.066     -0.006     -0.027     -0.016     -0.067     -0.025     -0.024     -0.056
   -34.500     -0.015     -0.086     -0.054     -0.006     -0.026     -0.033     -0.054      0.005     -0.020     -0.012     -0.071      0.008      0.024      0.051     -0.014     -0.012     -0.034      0.010      0.050     -0.051     -0.034     -0.020     -0.055      0.017     -0.040      0.021      0.000
   -34.250     -0.022      0.053     -0.019     -0.034      0.004     -0.020     -0.029     -0.031      0.028      0.010      0.002     -0.004      0.013      0.023     -0.048     -0.000     -0.014     -0.077      0.032      0.021     -0.026     -0.052     -0.072     -0.021     -0.040     -0.030     -0.024
   -34.000     -0.031      0.011      0.027     -0.035     -0.023     -0.032      0.014     -0.039      0.019     -0.004     -0.020     -0.025     -0.051      0.025     -0.017     -0.044      0.006     -0.028     -0.024     -0.023     -0.025     -0.034     -0.064     -0.039     -0.068     -0.014      0.006
   -33.750     -0.007     -0.048     -0.030      0.003     -0.062      0.028     -0.023     -0.009      0.001      0.023      0.010     -0.011     -0.002      0.009     -0.017     -0.035     -0.044     -0.063     -0.025     -0.061     -0.023     -0.063     -0.052      0.025     -0.052      0.013     -0.110
   -33.500      0.002     -0.025     -0.003     -0.048     -0.031     -0.019     -0.017     -0.060      0.004     -0.002      0.005     -0.063     -0.041      0.010     -0.042     -0.006     -0.035     -0.027     -0.061     -0.029     -0.034     -0.052      0.036      0.003      0.079      0.005     -0.001
   -33.250     -0.092     -0.047     -0.015      0.002     -0.028      0.057     -0.001      0.017      0.011     -0.004     -0.047     -0.038     -0.024     -0.013      0.034     -0.026     -0.062     -0.050     -0.037     -0.070      0.014      0.051      0.054     -0.022      0.024     -0.010     -0.050
   -33.000     -0.028     -0.016     -0.018      0.024      0.029     -0.002      0.011     -0.030     -0.035     -0.066     -0.013     -0.001     -0.040     -0.000     -0.020     -0.087     -0.052      0.022      0.003     -0.072     -0.020      0.043      0.074     -0.050     -0.103     -0.061      0.072
   -32.750     -0.004     -0.013     -0.019     -0.048     -0.005     -0.065      0.017     -0.053      0.004     -0.056     -0.050     -0.071      0.011     -0.020     -0.021     -0.024     -0.044      0.038      0.016     -0.009     -0.022     -0.097      0.070     -0.013     -0.071     -0.085     -0.056
   -32.500     -0.039     -0.011     -0.008     -0.020      0.041      0.018     -0.029     -0.010     -0.014     -0.007      0.028     -0.021     -0.023     -0.009      0.021     -0.015     -0.027      0.020     -0.017     -0.041     -0.051     -0.064      0.068      0.005     -0.094     -0.070     -0.031
   -32.250      0.011      0.016     -0.045      0.020     -0.037     -0.001     -0.072      0.024     -0.045     -0.044     -0.025     -0.059     -0.039      0.004     -0.075     -0.042     -0.023      0.059     -0.024     -0.022     -0.006      0.031      0.015     -0.009     -0.094      0.028      0.008
   -32.000     -0.045     -0.078      0.028      0.021      0.008     -0.057     -0.084     -0.058      0.007     -0.089     -0.002     -0.054     -0.071     -0.040      0.014     -0.018     -0.013      0.025     -0.019      0.066     -0.043     -0.033      0.015     -0.035     -0.011     -0.043     -0.046
   -31.750     -0.026     -0.047      0.008     -0.079     -0.022     -0.035     -0.022     -0.049      0.353     -0.032     -0.016     -0.021      0.067     -0.019     -0.060     -0.045     -0.047      0.047     -0.043     -0.093     -0.002     -0.015     -0.086      0.028     -0.033     -0.064     -0.016
   -31.500     -0.051     -0.034      0.004      0.016     -0.006     -0.065      0.004     -0.051      0.022      0.036     -0.051     -0.096     -0.003     -0.042     -0.009     -0.100     -0.050     -0.013     -0.028     -0.022     -0.009     -0.034     -0.017      0.007     -0.018      0.001     -0.074
   -31.250      0.025      0.032      0.034      0.015     -0.032     -0.062      0.011     -0.045      0.005     -0.073      0.039     -0.051     -0.056     -0.095     -0.006     -0.033     -0.030     -0.017     -0.039     -0.090     -0.037     -0.037     -0.082     -0.105     -0.091     -0.009     -0.022
   -31.000     -0.040      0.002     -0.006     -0.026      0.005     -0.047     -0.039      0.052      0.054     -0.022     -0.052      0.010     -0.015     -0.027     -0.011      0.015     -0.030     -0.019     -0.049     -0.040     -0.060     -0.053     -0.049     -0.076      0.028     -0.085     -0.064
   -30.750     -0.028      0.193      0.023      0.014     -0.032     -0.020     -0.082     -0.046      0.003     -0.043     -0.011     -0.043     -0.061     -0.077     -0.049     -0.006     -0.015     -0.004      0.030     -0.055     -0.000     -0.070      0.020     -0.060     -0.028     -0.047     -0.049
   -30.500     -0.066     -0.033     -0.018      0.012     -0.034     -0.040     -0.009     -0.014     -0.006     -0.015     -0.017     -0.088     -0.020     -0.001     -0.003     -0.035     -0.065     -0.051      0.002     -0.004     -0.035     -0.024     -0.022     -0.045      0.012     -0.084      0.036
   -30.250     -0.053      0.099     -0.008      0.014     -0.021     -0.087     -0.027     -0.048     -0.144     -0.019     -0.028     -0.060      0.022     -0.069     -0.070     -0.053      0.006     -0.020     -0.040     -0.037     -0.046     -0.052     -0.020     -0.003      0.037     -0.028     -0.059
   -30.000      0.011     -0.028     -0.026      0.038     -0.014     -0.019     -0.096     -0.042     -0.003     -0.015     -0.059     -0.037     -0.009     -0.021     -0.060     -0.013     -0.019     -0.055     -0.069     -0.082     -0.025     -0.061     -0.031      0.019     -0.024     -0.021     -0.120
   -29.750     -0.000     -0.013     -0.050     -0.044     -0.048     -0.026      0.004     -0.014      0.005     -0.025      0.023     -0.036      0.010     -0.041     -0.058     -0.041     -0.040     -0.056      0.027      0.007     -0.021     -0.029     -0.044     -0.019     -0.002     -0.049     -0.016
   -29.500     -0.081     -0.064     -0.009      0.016     -0.032      0.017     -0.039     -0.033      0.002     -0.051     -0.023     -0.039     -0.034     -0.073     -0.064     -0.026     -0.072      0.010     -0.075     -0.066     -0.005     -0.014     -0.011     -0.115      0.036      0.014     -0.114
   -29.250     -0.017     -0.124     -0.015      0.008     -0.014      0.016     -0.024     -0.020     -0.011     -0.030     -0.024     -0.061     -0.014     -0.095     -0.019     -0.056     -0.109     -0.014     -0.021     -0.046     -0.056     -0.020      0.026     -0.045     -0.064     -0.059     -0.034
   -29.000      0.017     -0.130      0.008      0.005     -0.011     -0.046     -0.061     -0.005     -0.087     -0.003     -0.001     -0.007     -0.091      0.018      0.004     -0.042     -0.064     -0.010     -0.015     -0.031      0.021     -0.033     -0.043     -0.037     -0.059     -0.005     -0.073
   -28.750      0.014     -0.039      0.009     -0.036     -0.006     -0.017      0.021     -0.061      0.005     -0.054     -0.026      0.011     -0.034     -0.010      0.007     -0.065      0.024      0.022     -0.052     -0.026     -0.072     -0.027     -0.035     -0.063     -0.064     -0.014     -0.057
   -28.500      0.004     -0.048     -0.002     -0.033     -0.037     -0.018     -0.023     -0.087      0.019     -0.022      0.013     -0.002     -0.028      0.031     -0.026     -0.075     -0.004     -0.009     -0.057      0.056     -0.080     -0.013     -0.023     -0.025     -0.103      0.039      0.004
   -28.250     -0.030     -0.030      0.017      0.002     -0.009      0.008     -0.054      0.008      0.037     -0.000     -0.029     -0.024     -0.068     -0.012     -0.022     -0.014     -0.044     -0.014     -0.036     -0.056     -0.037     -0.022     -0.066     -0.139     -0.054      0.065     -0.031
   -28.000      0.008      0.011      0.008     -0.019      0.003     -0.067     -0.028     -0.089     -0.049      0.076     -0.040     -0.054     -0.007     -0.020     -0.079     -0.012     -0.067     -0.037     -0.048     -0.037     -0.045     -0.013      0.042      0.011     -0.033     -0.043      0.044
   -27.750     -0.030     -0.008      0.024     -0.008     -0.025     -0.038     -0.019     -0.034     -0.077      0.034     -0.023     -0.061     -0.088     -0.030     -0.050     -0.061     -0.005     -0.011     -0.097     -0.015     -0.042     -0.031     -0.047     -0.069      0.007     -0.075     -0.035
   -27.500     -0.058     -0.123      0.020     -0.029     -0.054      0.019     -0.067     -0.058     -0.019      0.033     -0.019     -0.043     -0.069     -0.031     -0.060     -0.019     -0.020     -0.091     -0.033     -0.030     -0.011     -0.042     -0.017     -0.071     -0.065     -0.059     -0.031
   -27.250     -0.047     -0.043     -0.045      0.002     -0.144     -0.038     -0.012     -0.006     -0.005      0.004     -0.030     -0.042      0.000     -0.018     -0.001     -0.051     -0.079     -0.098     -0.041     -0.048     -0.007     -0.039     -0.023     -0.047     -0.026     -0.052     -0.001
   -27.000      0.009     -0.006     -0.074     -0.019     -0.040     -0.059     -0.025     -0.035     -0.019     -0.016     -0.023     -0.033     -0.009     -0.006     -0.011      0.006     -0.045     -0.055     -0.027      0.001     -0.089     -0.009     -0.048     -0.046     -0.024     -0.103      0.022
   -26.750     -0.067     -0.021     -0.044     -0.027     -0.002     -0.067     -0.050      0.031      0.043     -0.041     -0.026      0.008     -0.030     -0.019     -0.079     -0.033     -0.050     -0.038     -0.045     -0.005     -0.043     -0.046     -0.040     -0.004     -0.083     -0.022     -0.067
   -26.500     -0.051     -0.059     -0.002      0.004     -0.032     -0.056     -0.025     -0.008     -0.021     -0.043     -0.023     -0.041     -0.028     -0.060     -0.090     -0.000     -0.035     -0.032     -0.024     -0.018     -0.033     -0.037     -0.031     -0.024      0.011     -0.049     -0.022
   -26.250      0.038      0.054     -0.060     -0.002      0.021     -0.040     -0.087     -0.027     -0.040     -0.011     -0.050     -0.004     -0.018     -0.054     -0.086     -0.061     -0.030     -0.011      0.020     -0.047     -0.061     -0.067     -0.014     -0.062     -0.075      0.029     -0.010
   -26.000     -0.005     -0.028     -0.026     -0.241     -0.006     -0.013      0.037     -0.055     -0.004     -0.085     -0.058      0.001     -0.009     -0.038     -0.040     -0.035     -0.085     -0.053     -0.041     -0.022      0.048      0.023     -0.043     -0.027     -0.030      0.025     -0.064
   -25.750     -0.023      0.037     -0.006     -0.054     -0.050      0.013      0.038     -0.013      0.055      0.031     -0.036     -0.025      0.029     -0.018     -0.001      0.014     -0.003     -0.007      0.046      0.005     -0.009     -0.008     -0.009      0.053     -0.047      0.081     -0.014
   -25.500     -0.034     -0.006     -0.043     -0.012     -0.015      0.043      0.028      0.040      0.031      0.022     -0.000      0.020     -0.037      0.010     -0.043      0.021      0.008      0.032      0.050      0.020      0.015     -0.020      0.010      0.061      0.006     -0.001      0.093
   -25.250     -0.009      0.216      0.050      0.047      0.026      0.036      0.073      0.042      0.091      0.045     -0.004     -0.003      0.026     -0.000     -0.001      0.007      0.038     -0.011      0.036      0.029      0.048     -0.013      0.027     -0.007      0.064      0.059      0.087
   -25.000      0.006      0.011      0.029      0.034      0.017      0.022      0.025      0.031     -0.026      0.046      0.011      0.016      0.039     -0.003      0.051      0.077     -0.016      0.005      0.010      0.029      0.066      0.019      0.089      0.058      0.018      0.003     -0.038
   -24.750      0.016      0.004      0.010      0.022     -0.070     -0.020     -0.035      0.009      0.001     -0.022      0.006      0.017      0.027     -0.040     -0.012      0.017     -0.030      0.001      0.065      0.022     -0.037      0.005      0.008      0.069     -0.010      0.027     -0.009
   -24.500      0.022      0.026     -0.019      0.065      0.042      0.025      0.029      0.020     -0.017      0.016      0.038     -0.064      0.048      0.021      0.020      0.028     -0.006      0.051      0.085      0.024      0.062     -0.009      0.005      0.065      0.049      0.024      0.018
   -24.250      0.020      0.042      0.007      0.044     -0.001      0.036      0.037      0.004      0.033      0.034      0.044      0.019      0.024      0.027      0.043     -0.067      0.094      0.054      0.015      0.004     -0.016      0.033     -0.020      0.025      0.001     -0.001      0.061
   -24.000      0.030     -0.025      0.002      0.075      0.009      0.016      0.030      0.031      0.016     -0.033      0.003      0.036      0.007      0.035      0.020     -0.001      0.061      0.041      0.034      0.051     -0.006     -0.028      0.017      0.094      0.045      0.010     -0.009
   -23.750      0.039      0.062      0.006      0.042      0.070      0.001      0.028      0.007     -0.018     -0.005      0.002      0.043     -0.015      0.022      0.034      0.046      0.049      0.018     -0.012      0.026      0.021     -0.007      0.029      0.018      0.037     -0.007      0.036
   -23.500     -0.004     -0.008     -0.008     -0.052      0.009      0.070      0.015      0.044      0.005      0.010      0.070      0.022      0.009      0.058      0.091      0.032      0.116      0.060      0.024      0.013      0.060      0.074      0.009      0.108     -0.038      0.042      0.001
   -23.250     -0.007      0.033      0.031      0.011      0.030     -0.005      0.011      0.012      0.007     -0.011      0.048      0.066      0.046     -0.003      0.059      0.007      0.096     -0.034      0.061      0.072      0.081      0.005     -0.063      0.024      0.053      0.014     -0.014
   -23.000      0.023      0.061      0.063     -0.004      0.004     -0.024      0.026      0.027     -0.002      0.042      0.008      0.018      0.016      0.039      0.050     -0.001      0.068     -0.031     -0.006      0.073      0.073      0.043     -0.023      0.043      0.067      0.049      0.033
   -22.750      0.037      0.114      0.026      0.077      0.011      0.017      0.060      0.038     -0.040      0.027      0.020      0.001      0.011      0.028      0.031      0.010      0.005      0.066      0.007      0.047      0.014      0.054      0.037      0.024      0.064      0.013      0.042
   -22.500      0.012     -0.032      0.003      0.017      0.048      0.021      0.018      0.007     -0.038      0.009      0.091      0.029      0.025      0.055      0.067      0.015      0.050      0.019      0.044      0.053      0.054      0.014      0.006      0.031      0.062      0.087      0.093
   -22.250      0.061      0.011      0.025      0.115      0.031      0.031      0.048      0.054     -0.016      0.050      0.043      0.041     -0.007     -0.001      0.039      0.043     -0.027      0.044      0.003      0.042      0.036      0.014      0.056      0.013      0.057      0.023      0.002
   -22.000      0.018      0.119     -0.039      0.028     -0.018     -0.001      0.015      0.035      0.051      0.041      0.036     -0.057      0.042      0.026      0.005      0.049      0.005      0.034     -0.001      0.029     -0.027      0.007     -0.024     -0.004      0.025      0.054      0.058
   -21.750     -0.010     -0.007      0.041      0.009      0.017     -0.033      0.037      0.012      0.003     -0.032     -0.024      0.019      0.057      0.042      0.043      0.029      0.010      0.024     -0.031     -0.005      0.007      0.030      0.040      0.018      0.041     -0.012      0.025
   -21.500      0.033      0.019      0.002      0.017      0.048      0.024      0.028      0.003      0.052      0.009      0.067      0.012      0.007      0.036     -0.003      0.045      0.056      0.022      0.049     -0.033     -0.028      0.038      0.020     -0.006     -0.007      0.029      0.010
   -21.250      0.032     -0.018     -0.019     -0.059      0.079      0.038      0.000      0.020      0.112      0.002     -0.005      0.047      0.027      0.063      0.037      0.010      0.005      0.032      0.045     -0.007      0.024      0.025      0.066      0.055      0.024      0.010      0.047
   -21.000      0.019      0.009     -0.019      0.040      0.014      0.080      0.033      0.070      0.029     -0.030      0.006      0.061      0.056      0.033      0.082      0.051      0.051     -0.010      0.037      0.027      0.054      0.008     -0.009     -0.031      0.020     -0.018      0.004
   -20.750     -0.012      0.105      0.028     -0.180      0.045     -0.002      0.027      0.006      0.005      0.003      0.051      0.048      0.034      0.004      0.027      0.015      0.001      0.065      0.053      0.027      0.013      0.005      0.040      0.034      0.055     -0.046      0.018
   -20.500     -0.004     -0.011      0.025      0.077      0.085     -0.018     -0.005      0.039      0.036     -0.017     -0.032      0.027      0.031      0.026      0.025      0.027      0.013      0.065      0.057     -0.013      0.022     -0.026      0.083      0.021      0.045     -0.027      0.036
   -20.250      0.020     -0.063     -0.003      0.026      0.019      0.058      0.020     -0.000      0.076     -0.004     -0.027      0.037      0.025      0.021     -0.009      0.043      0.036      0.010      0.034     -0.031      0.033      0.069      0.037      0.084      0.023     -0.037      0.026
   -20.000      0.010      0.022      0.051      0.050      0.074      0.001     -0.041     -0.014      0.061     -0.009     -0.014      0.008      0.008      0.034      0.019      0.081      0.046      0.012      0.069      0.043     -0.003      0.087      0.017      0.040      0.005      0.032      0.018
   -19.750      0.019      0.161      0.059     -0.047      0.075      0.054      0.023     -0.025      0.076      0.021      0.028     -0.006      0.092      0.009      0.039      0.020      0.023      0.023      0.052      0.026     -0.000      0.055      0.063      0.032     -0.003      0.060      0.009
   -19.500      0.026     -0.007     -0.053      0.018     -0.080      0.064      0.032     -0.025      0.033     -0.028      0.024      0.022      0.040      0.020      0.005      0.029      0.031      0.054      0.053      0.013      0.002      0.064      0.010      0.039      0.073      0.013      0.020
   -19.250      0.006     -0.003      0.026      0.026      0.061     -0.003      0.008     -0.006      0.013     -0.016      0.034     -0.006      0.103     -0.001      0.062     -0.033      0.008     -0.021      0.018      0.041      0.021      0.014     -0.023      0.128     -0.009     -0.000     -0.018
   -19.000     -0.024     -0.118      0.073     -0.000      0.043      0.004      0.016      0.009     -0.044      0.005     -0.015     -0.010      0.040     -0.002      0.027      0.005     -0.037      0.046      0.018      0.026      0.018      0.025      0.022     -0.062     -0.023      0.027     -0.037
   -18.750      0.027      0.010      0.009     -0.253     -0.037      0.028     -0.016      0.020      0.048      0.012      0.041     -0.005      0.080     -0.018      0.028     -0.012      0.050      0.038     -0.012      0.003      0.000      0.003     -0.050     -0.014     -0.024      0.022      0.042
   -18.500      0.015     -0.021     -0.018     -0.040      0.034     -0.012      0.052     -0.007     -0.011     -0.013      0.007     -0.033      0.071     -0.036      0.047      0.043      0.052      0.071     -0.008     -0.033     -0.001     -0.013      0.034      0.007      0.016      0.018     -0.021
   -18.250      0.016     -0.039     -0.014      0.078      0.068      0.011      0.037      0.034      0.084      0.041      0.046     -0.002      0.066      0.041     -0.014      0.052      0.086     -0.015     -0.012      0.030     -0.016      0.047      0.059     -0.000      0.003      0.029     -0.015
   -18.000      0.014     -0.013     -0.028      0.006     -0.084     -0.004     -0.063      0.061      0.000      0.065      0.051     -0.038      0.015      0.076      0.011     -0.034      0.056      0.005      0.010     -0.017      0.009      0.051      0.052      0.018      0.012     -0.032      0.016
   -17.750     -0.059      0.021     -0.003      0.013      0.077     -0.015      0.027     -0.010      0.361     -0.002      0.025     -0.016      0.058      0.024      0.029      0.007      0.046      0.013      0.032      0.036      0.017      0.028      0.037      0.039      0.051      0.009      0.018
   -17.500     -0.027      0.012     -0.010      0.056      0.078      0.049      0.029      0.046      0.047      0.031      0.059      0.029      0.080      0.014      0.081      0.000      0.104      0.053      0.112      0.084      0.003      0.137      0.018      0.069      0.001      0.011      0.052
   -17.250      0.022     -0.009      0.021     -0.040     -0.019      0.027      0.020      0.097      0.097      0.069      0.063      0.008      0.079      0.029      0.055     -0.011      0.046      0.076      0.033      0.049      0.101      0.052      0.095      0.063      0.097      0.039      0.012
   -17.000      0.062      0.484      0.038      0.011      0.011      0.025      0.039     -0.003     -0.029      0.045      0.129      0.049      0.092      0.053      0.067      0.097      0.066      0.064      0.105      0.106      0.049      0.107      0.089      0.041      0.114      0.076      0.079
   -16.750      0.055      0.031      0.022      0.053     -0.057      0.097      0.027      0.083      0.033      0.085      0.095      0.055      0.131      0.033      0.049      0.089      0.084      0.020      0.190      0.094      0.067      0.075      0.066      0.079      0.107      0.027      0.069
   -16.500      0.112      0.086      0.060      0.119      0.027      0.127      0.108      0.108      0.133      0.108      0.130      0.099      0.136      0.139      0.158      0.100      0.144      0.162      0.135      0.081      0.106      0.182      0.118      0.108      0.154      0.123      0.101
   -16.250      0.104      0.202      0.082      0.071      0.155      0.114      0.076      0.142      0.145      0.219      0.127      0.151      0.185      0.172      0.169      0.148      0.171      0.125      0.178      0.170      0.147      0.114      0.127      0.133      0.161      0.111      0.142
   -16.000      0.146      0.343      0.116      0.087      0.099      0.160      0.115      0.164      0.103      0.131      0.144      0.144      0.179      0.166      0.180      0.195      0.174      0.152      0.150      0.213      0.169      0.156      0.136      0.202      0.115      0.088      0.151
   -15.750      0.077      0.302      0.110      0.157      0.110      0.151      0.178      0.164      0.129      0.155      0.164      0.096      0.157      0.142      0.205      0.218      0.245      0.170      0.152      0.125      0.178      0.198      0.170      0.215      0.130      0.145      0.151
   -15.500      0.062      0.168      0.119      0.186      0.104      0.126      0.143      0.165      0.163      0.165      0.158      0.160      0.151      0.175      0.136      0.240      0.150      0.212      0.140      0.096      0.187      0.189      0.221      0.199      0.164      0.173      0.159
   -15.250      0.085      0.106      0.113      0.116      0.117      0.119      0.150      0.137      0.169      0.147      0.157      0.147      0.167      0.190      0.145      0.218      0.203      0.191      0.192      0.156      0.180      0.222      0.145      0.193      0.175      0.141      0.149
   -15.000      0.118      0.119      0.126      0.122      0.379      0.129      0.184      0.163      0.109      0.187      0.166      0.142      0.172      0.159      0.124      0.235      0.141      0.183      0.115      0.162      0.098      0.216      0.169      0.155      0.181      0.135      0.183
   -14.750      0.101      0.112      0.134      0.161      0.176      0.158      0.142      0.176      0.154      0.158      0.180      0.140      0.153      0.159      0.181      0.226      0.091      0.188      0.151      0.137      0.139      0.179      0.240      0.185      0.177      0.139      0.094
   -14.500      0.045      0.083      0.111      0.182      0.262      0.157      0.160      0.220      0.110      0.114      0.157      0.215      0.197      0.177      0.147      0.196      0.158      0.182      0.188      0.144      0.174      0.220      0.270      0.212      0.200      0.116      0.214
   -14.250      0.085      0.239      0.116      0.125      0.129      0.131      0.166      0.165      0.107      0.194      0.178      0.200      0.184      0.211      0.150      0.196      0.237      0.154      0.190      0.195      0.232      0.189      0.159      0.119      0.101      0.148      0.217
   -14.000      0.092      0.071      0.124      0.141      0.105      0.137      0.172      0.122      0.153      0.200      0.182      0.140      0.209      0.176      0.151      0.190      0.190      0.194      0.139      0.165      0.195      0.112      0.166      0.225      0.161      0.195      0.202
   -13.750      0.086      0.089      0.120      0.148      0.165      0.178      0.130      0.258      0.165      0.223      0.143      0.162      0.153      0.184      0.164      0.182      0.180      0.187      0.184      0.183      0.197      0.250      0.127      0.225      0.181      0.171      0.202
   -13.500      0.138      0.117      0.120      0.083      0.023      0.142      0.163      0.108      0.127      0.184      0.170      0.119      0.156      0.199      0.167      0.168      0.187      0.148      0.208      0.180      0.150      0.193      0.161      0.181      0.152      0.194      0.159
   -13.250      0.070      0.063      0.143      0.127      0.118      0.158      0.134      0.178      0.169      0.162      0.209      0.146      0.141      0.176      0.147      0.149      0.174      0.196      0.211      0.143      0.174      0.222      0.131      0.229      0.162      0.172      0.143
   -13.000      0.105      0.065      0.096      0.155      0.146      0.141      0.173      0.177      0.133      0.147      0.165      0.176      0.183      0.107      0.213      0.154      0.145      0.193      0.158      0.193      0.143      0.144      0.161      0.178      0.210      0.183      0.181
   -12.750      0.122      0.118      0.115      0.139      0.111      0.153      0.125      0.169      0.124      0.192      0.149      0.140      0.165      0.115      0.193      0.160      0.243      0.167      0.212      0.153      0.231      0.140      0.168      0.210      0.196      0.153      0.190
   -12.500      0.133      0.132      0.161      0.105      0.169      0.164      0.195      0.168      0.188      0.162      0.188      0.128      0.168      0.171      0.179      0.182      0.213      0.196      0.223      0.268      0.270      0.189      0.207      0.226      0.201      0.213      0.151
   -12.250      0.127      0.112      0.148      0.128      0.128      0.226      0.141      0.243      0.180      0.171      0.242      0.148      0.236      0.188      0.182      0.199      0.245      0.179      0.178      0.239      0.236      0.232      0.264      0.185      0.228      0.160      0.177
   -12.000      0.132      0.122      0.177      0.155      0.185      0.151      0.158      0.220      0.167      0.229      0.170      0.185      0.193      0.253      0.220      0.204      0.304      0.243      0.219      0.267      0.259      0.267      0.182      0.276      0.216      0.236      0.197
   -11.750      0.140      0.150      0.135      0.131      0.094      0.121      0.117      0.171      0.040      0.165      0.251      0.213      0.217      0.223      0.273      0.246      0.203      0.204      0.299      0.271      0.216      0.365      0.197      0.253      0.203      0.262      0.127
   -11.500      0.165      0.122      0.181      0.169      0.167      0.160      0.155      0.207      0.237      0.188      0.209      0.242      0.202      0.241      0.234      0.237      0.273      0.286      0.191      0.295      0.309      0.226      0.267      0.256      0.253      0.249      0.146
   -11.250      0.157      0.138      0.104      0.204      0.176      0.152      0.179      0.229      0.034      0.169      0.260      0.246      0.270      0.223      0.291      0.238      0.246      0.318      0.282      0.248      0.265      0.287      0.256      0.274      0.298      0.241      0.247
   -11.000      0.121      0.130      0.150      0.164      0.252      0.188      0.175      0.212      0.145      0.252      0.239      0.251      0.250      0.279      0.289      0.245      0.285      0.263      0.281      0.291      0.269      0.275      0.236      0.265      0.266      0.201      0.238
   -10.750      0.182      0.064      0.167      0.195      0.175      0.156      0.184      0.207      0.189      0.156      0.263      0.200      0.262      0.254      0.276      0.286      0.285      0.246      0.320      0.300      0.243      0.235      0.279      0.223      0.293      0.224      0.208
   -10.500      0.162      0.141      0.152      0.222      0.160      0.187      0.230      0.234      0.229      0.240      0.222      0.241      0.261      0.292      0.292      0.242      0.299      0.315      0.237      0.273      0.217      0.287      0.226      0.330      0.263      0.215      0.328
   -10.250      0.145      0.153      0.175      0.158      0.134      0.164      0.231      0.236     -0.052      0.285      0.225      0.197      0.229      0.225      0.235      0.223      0.285      0.273      0.227      0.225      0.277      0.273      0.255      0.200      0.247      0.249      0.297
   -10.000      0.133      0.177      0.148      0.195      0.151      0.141      0.224      0.201      0.171      0.170      0.294      0.243      0.242      0.271      0.248      0.293      0.294      0.287      0.239      0.311      0.277      0.198      0.272      0.266      0.281      0.239      0.304
    -9.750      0.162      0.140      0.202      0.167      0.110      0.147      0.157      0.239     -0.068      0.224      0.261      0.213      2.329      0.225      0.207      0.265      0.307      0.287      0.235      0.358      0.285      0.320      0.259      0.193      0.265      0.260      0.317
    -9.500      0.137      0.086      0.152      0.130      0.142      0.171      0.192      0.207      0.479      0.133      0.261      0.261      0.333      0.240      0.259      0.239      0.333      0.182      0.267      0.293      0.321      0.273      0.219      0.290      0.266      0.180      0.234
    -9.250      0.143      0.079      0.181      0.147      0.190      0.173      0.190      0.219      0.249      0.219      0.204      0.276      0.253      0.248      0.236      0.282      0.255      0.286      0.314      0.290      0.267      0.241      0.286      0.220      0.247      0.267      0.243
    -9.000      0.078      0.132      0.101      0.151      0.147      0.146      0.208      0.168      0.148      0.224      0.221      0.211      0.241      0.250      0.286      0.326      0.283      0.260      0.289      0.287      0.282      0.258      0.290      0.217      0.250      0.272      0.298
    -8.750      0.180      0.182      0.184      0.161      0.229      0.178      0.210      0.230      0.274      0.273      0.187      0.234      0.269      0.322      0.279      0.316      0.310      0.298      0.325      0.319      0.289      0.310      0.306      0.242      0.314      0.230      0.295
    -8.500      0.166      0.019      0.187      0.203      0.153      0.226      0.204      0.219      0.037      0.229      0.188      0.276      0.236      0.281      0.291      0.281      0.315      0.247      0.300      0.347      0.272      0.287      0.308      0.260      0.356      0.209      0.289
    -8.250      0.138      0.154      0.167      0.185      0.117      0.211      0.248      0.224      0.250      0.212      0.230      0.235      0.288      0.274      0.260      0.284      0.283      0.327      0.310      0.323      0.295      0.280      0.287      0.278      0.333      0.188      0.302
    -8.000      0.113      0.127      0.155      0.262      0.162      0.233      0.193      0.236      0.196      0.237      0.247      0.251      0.248      0.261      0.356      0.317      0.269      0.313      0.334      0.266      0.285      0.290      0.334      0.287      0.325      0.246      0.325
    -7.750      0.124      0.128      0.188      0.241      0.194      0.197      0.208      0.235      0.239      0.183      0.241      0.246      0.275      0.326      0.271      0.231      0.317      0.271      0.319      0.271      0.302      0.319      0.288      0.328      0.288      0.304      0.314
    -7.500      0.161      0.183      0.161      0.258      0.192      0.203      0.121      0.226      0.232      0.260      0.245      0.294      0.275      0.305      0.318      0.306      0.238      0.288      0.320      0.321      0.295      0.301      0.366      0.284      0.200      0.223      0.316
    -7.250      0.172      0.168      0.151      0.128      0.153      0.180      0.184      0.175      0.251      0.234      0.231      0.260      0.283      0.280      0.311      0.289      0.242      0.309      0.310      0.326      0.267      0.280      0.273      0.292      0.323      0.303      0.332
    -7.000      0.163      0.160      0.188      0.161      0.197      0.214      0.192      0.228      0.276      0.222      0.251      0.164      0.247      0.256      0.275      0.348      0.279      0.238      0.305      0.312      0.319      0.264      0.193      0.314      0.263      0.283      0.291
    -6.750      0.115      0.132      0.145      0.170      0.250      0.181      0.202      0.244      0.247      0.202      0.263      0.254      0.248      0.242      0.243      0.302      0.276      0.278      0.330      0.321      0.314      0.334      0.309      0.274      0.292      0.283      0.262
    -6.500      0.074      0.157      0.173      0.328      0.177      0.159      0.204      0.222      0.190      0.210      0.259      0.286      0.255      0.269      0.304      0.324      0.271      0.339      0.291      0.330      0.202      0.349      0.336      0.269      0.285      0.301      0.165
    -6.250      0.121      0.150      0.162      0.181      0.203      0.185      0.214      0.209      0.172      0.243      0.277      0.249      0.270      0.261      0.316      0.258      0.244      0.258      0.310      0.341      0.262      0.263      0.310      0.271      0.264      0.285      0.269
    -6.000      0.088      0.153      0.215      0.205      0.170      0.230      0.184      0.199      0.200      0.250      0.299      0.297      0.292      0.298      0.277      0.226      0.270      0.315      0.282      0.296      0.326      0.281      0.345      0.270      0.164      0.268      0.332
    -5.750      0.096      0.174      0.144      0.199      0.192      0.254      0.211      0.196      0.257      0.249      0.245      0.231      0.281      0.249      0.249      0.248      0.262      0.297      0.298      0.263      0.305      0.300      0.405      0.303      0.292      0.256      0.338
    -5.500      0.135      0.198      0.200      0.215      0.171      0.202      0.210      0.190      0.180      0.184      0.269      0.250      0.292      0.283      0.314      0.272      0.289      0.282      0.311      0.273      0.307      0.300      0.319      0.306      0.289      0.220      0.247
    -5.250      0.185      0.150      0.196      0.211      0.181      0.246      0.228      0.244      0.284      0.199      0.257      0.210      0.269      0.246      0.274      0.307      0.247      0.287      0.391      0.314      0.279      0.283      0.331      0.250      0.282      0.301      0.246
    -5.000      0.162      0.161      0.167      0.248      0.164      0.156      0.370      0.183      0.234      0.240      0.268      0.223      0.306      0.255      0.304      0.264      0.295      0.337      0.323      0.325      0.254      0.293      0.281      0.278      0.295      0.235      0.263
    -4.750      0.141      0.113      0.161      0.172      0.211      0.156      0.202      0.149      0.059      0.251      0.323      0.294      0.285      0.265      0.288      0.253      0.319      0.297      0.330      0.285      0.208      0.279      0.287      0.255      0.301      0.202      0.304
    -4.500      0.160      0.150      0.127      0.199      0.240      0.171      0.291      0.193      0.207      0.254      0.244      0.225      0.299      0.277      0.278      0.290      0.246      0.259      0.308      0.272      0.258      0.245      0.287      0.313      0.217      0.251      0.278
    -4.250      0.135      0.119      0.103      0.160      0.182      0.191      0.169      0.167      0.177      0.219      0.220      0.264      0.292      0.286      0.329      0.287      0.248      0.295      0.301      0.242      0.278      0.299      0.287      0.335      0.337      0.239      0.311
    -4.000      0.104      0.103      0.132      0.170      0.143      0.197      0.172      0.219      0.216      0.302      0.251      0.234      0.264      0.256      0.282      0.238      0.324      0.332      0.248      0.278      0.296      0.273      0.243      0.343      0.292      0.270      0.318
    -3.750      0.126      0.125      0.095      0.209      0.189      0.178      0.189      0.219      0.206      0.217      0.209      0.240      0.255      0.264      0.307      0.284      0.248      0.269      0.266      0.279      0.274      0.268      0.259      0.269      0.288      0.252      0.321
    -3.500      0.147      0.178      0.148      0.170      0.219      0.202      0.191      0.212      0.106      0.238      0.237      0.235      0.274      0.231      0.269      0.276      0.258      0.252      0.328      0.277      0.258      0.294      0.260      0.284      0.267      0.225      0.327
    -3.250      0.153      0.130      0.110      0.174      0.264      0.211      0.169      0.205      0.208      0.247      0.226      0.252      0.306      0.265      0.264      0.264      0.254      0.274      0.353      0.355      0.305      0.285      0.280      0.274      0.275      0.229      0.266
    -3.000      0.117      0.135      0.154      0.186      0.186      0.145      0.214      0.185      0.215      0.213      0.223      0.257      0.227      0.254      0.281      0.253      0.223      0.253      0.300      0.269      0.280      0.266      0.220      0.306      0.220      0.246      0.326
    -2.750      0.139      0.299      0.174      0.155      0.174      0.173      0.169      0.186      0.169      0.223      0.234      0.233      0.213      0.260      0.264      0.229      0.266      0.263      0.253      0.262      0.337      0.243      0.298      0.284      0.293      0.205      0.320
    -2.500      0.115      0.159      0.153      0.174      0.163      0.198      0.156      0.202      0.242      0.200      0.276      0.204      0.252      0.265      0.278      0.233      0.292      0.259      0.243      0.239      0.360      0.312      0.301      0.239      0.293      0.226      0.307
    -2.250      0.186      0.116      0.169      0.138      0.104      0.153      0.190      0.211      0.176      0.186      0.201      0.163      0.280      0.196      0.283      0.259      0.180      0.266      0.312      0.245      0.286      0.270      0.239      0.262      0.293      0.287      0.275
    -2.000      0.124      0.088      0.119      0.176      0.174      0.201      0.166      0.196      0.205      0.171      0.239      0.223      0.231      0.225      0.253      0.271      0.260      0.227      0.262      0.258      0.256      0.276      0.239      0.220      0.243      0.107      0.301
    -1.750      0.126      0.132      0.172      0.201      0.180      0.170      0.158      0.220      0.149      0.171      0.223      0.249      0.190      0.246      0.249      0.264      0.246      0.303      0.291      0.310      0.342      0.304      0.234      0.335      0.272      0.253      0.197
    -1.500     -0.880      0.128      0.107      0.138      0.118      0.217      0.169      0.186      0.180      0.227      0.265      0.277      0.196      0.226      0.264      0.312      0.239      0.249      0.303      0.281      0.316      0.303      0.243      0.348      0.250      0.292      0.265
    -1.250      0.078      0.166      0.157      0.164      0.121      0.214      0.187      0.225      0.196      0.229      0.236      0.246      0.226      0.191      0.289      0.317      0.289      0.210      0.300      0.304      0.346      0.168      0.258      0.245      0.335      0.238      0.216
    -1.000      0.168      0.380      0.128      0.166      0.129      0.189      0.144      0.195      0.221      0.234      0.237      0.155      0.220      0.223      0.284      0.236      0.281      0.220      0.341      0.238      0.300      0.270      0.288      0.287      0.265      0.289      0.229
    -0.750      0.149      0.132      0.139      0.168      0.166      0.206      0.182      0.225      0.169      0.228      0.255      0.227      0.233      0.209      0.296      0.281      0.220      0.207      0.299      0.235      0.297      0.262      0.267      0.314      0.280      0.231      0.254
    -0.500      0.175      0.112      0.153      0.005      0.126      0.133      0.193      0.217     -0.020      0.163      0.255      0.186      0.226      0.286      0.338      0.248      0.235      0.295      0.291      0.226      0.304      0.231      0.310      0.284      0.282      0.148      0.232
    -0.250      0.104      0.107      0.121      0.193      0.181      0.210      0.204      0.173      0.233      0.242      0.248      0.254      0.255      0.214      0.237      0.250      0.252      0.283      0.318      0.315      0.277      0.300      0.324      0.310      0.353      0.187      0.317
     0.000      0.241      0.261      0.281      0.279      0.276      0.266      0.376      0.388      1.210      0.484      0.488      0.498      0.503      0.501      0.678      0.610      0.694      0.698      0.855      0.828      0.741      0.747      0.740      0.908      0.855      0.481      0.615
     0.250      1.192      1.270      1.430      1.555      1.520      1.568      1.753      1.904      1.856      1.988      2.206      2.205      2.267      2.318      2.531      2.511      2.544      2.505      2.609      2.574      2.533      2.446      2.318      2.524      2.532      2.067      2.268
     0.500      1.637      1.732      1.814      1.949      1.980      2.056      2.172      2.411      2.437      2.612      2.699      2.786      2.801      2.838      2.989      3.013      3.069      3.047      3.072      3.019      3.019      2.969      2.812      2.962      2.942      2.468      2.689
     0.750      1.829      1.930      2.024      2.167      2.156      2.228      2.360      2.591      2.555      2.788      2.820      2.949      3.019      3.001      3.132      3.150      3.194      3.274      3.304      3.231      3.161      3.124      3.158      3.128      3.077      2.706      2.796
     1.000      1.968      1.966      2.070      2.307      2.203      2.369      2.487      2.745      2.737      2.830      3.005      3.108      3.093      3.094      3.321      3.308      3.328      3.359      3.363      3.351      3.344      3.274      3.220      3.233      3.211      2.851      2.846
     1.250      1.958      2.072      2.190      2.274      2.307      2.365      2.596      2.790      2.761      2.952      3.086      3.142      3.217      3.245      3.345      3.362      3.401      3.433      3.450      3.444      3.423      3.318      3.280      3.322      3.309      2.937      2.959
     1.500      1.985      2.042      2.186      2.415      2.289      2.478      2.590      2.880      2.839      2.989      3.160      3.275      3.303      3.313      3.457      3.416      3.472      3.498      3.505      3.454      3.522      3.400      3.412      3.327      3.356      2.969      3.005
     1.750      2.030      2.115      2.199      2.370      2.389      2.526      2.650      2.850      2.919      3.010      3.220      3.218      3.325      3.271      3.426      3.455      3.557      3.537      3.575      3.541      3.475      3.461      3.417      3.428      3.415      3.020      3.131
     2.000      2.021      2.155      2.240      2.428      2.202      2.568      2.594      2.872      2.887      3.078      3.231      3.270      3.287      3.322      3.453      3.532      3.566      3.496      3.587      3.578      3.550      3.451      3.434      3.464      3.397      3.000      3.112
     2.250      2.061      2.137      2.299      2.473      2.470      2.541      2.651      2.845      2.842      3.068      3.209      3.253      3.295      3.348      3.465      3.493      3.551      3.587      3.600      3.588      3.546      3.534      3.483      3.405      3.440      3.038      3.129
     2.500      2.038      2.148      2.275      2.421      2.430      2.533      2.752      2.852      3.005      3.090      3.246      3.289      3.353      3.325      3.531      3.451      3.589      3.576      3.610      3.550      3.501      3.489      3.420      3.358      3.466      3.079      3.070
     2.750      2.041      2.122      2.259      2.423      2.459      2.511      2.683      2.886      2.856      3.092      3.249      3.282      3.345      3.197      3.438      3.347      3.568      3.551      3.576      3.586      3.555      3.517      3.442      3.363      3.459      3.062      3.080
     3.000      2.057      2.125      2.286      2.410      2.490      2.506      2.694      2.864      2.923      3.052      3.231      3.246      3.261      3.215      3.463      3.404      3.594      3.599      3.561      3.579      3.524      3.525      3.435      3.328      3.438      3.056      3.089
     3.250      2.030      2.096      2.300      2.503      2.417      2.510      2.661      2.903      2.851      3.097      3.246      3.292      3.304      3.218      3.476      3.523      3.555      3.585      3.632      3.565      3.542      3.486      3.489      3.412      3.402      3.074      3.140
     3.500      1.919      2.070      2.251      2.391      2.368      2.528      2.592      2.851      2.897      3.036      3.252      3.235      3.284      3.327      3.531      3.458      3.490      3.590      3.568      3.604      3.472      3.476      3.492      3.348      3.416      3.104      3.035
     3.750      2.021      2.101      2.268      2.377      2.390      2.493      2.661      2.818      2.856      3.072      3.148      3.246      3.291      3.346      3.502      3.409      3.600      3.531      3.514      3.508      3.455      3.492      3.448      3.411      3.409      3.107      3.053
     4.000      2.027      2.105      2.222      2.184      2.399      2.503      2.602      2.848      2.804      3.054      3.171      3.243      3.265      3.306      3.409      3.398      3.543      3.521      3.568      3.532      3.418      3.458      3.410      3.370      3.421      3.026      3.050
     4.250      1.985      2.113      2.259      2.303      2.362      2.379      2.616      2.810      3.033      3.070      3.162      3.260      3.248      3.342      3.373      3.381      3.468      3.484      3.571      3.479      3.417      3.431      3.381      3.387      3.436      3.026      3.092
     4.500      1.952      2.084      2.150      2.356      2.353      2.336      2.518      2.800      2.820      3.009      3.163      3.219      3.253      3.278      3.357      3.319      3.459      3.521      3.481      3.446      3.441      3.407      3.391      3.357      3.305      3.062      3.045
     4.750      1.963      2.005      2.196      2.099      2.319      2.346      2.553      2.785      2.762      2.958      3.128      3.207      3.228      3.299      3.412      3.341      3.475      3.440      3.467      3.467      3.454      3.369      3.329      3.413      3.334      2.973      3.035
     5.000      1.906      2.045      2.115      2.224      2.299      2.378      2.564      2.788      2.848      2.943      3.075      3.163      3.167      3.176      3.380      3.371      3.432      3.442      3.474      3.474      3.419      3.378      3.360      3.332      3.305      3.064      3.006
     5.250      1.938      2.038      2.128      2.276      2.245      2.335      2.520      2.789      2.788      2.961      3.046      3.102      3.219      3.208      3.334      3.333      3.377      3.452      3.461      3.442      3.406      3.369      3.292      3.306      3.191      3.025      3.049
     5.500      1.895      1.989      2.122      2.210      2.242      2.296      2.521      2.649      2.730      3.006      3.054      3.110      3.151      3.225      3.325      3.375      3.397      3.372      3.445      3.429      3.360      3.344      3.295      3.338      3.272      2.977      2.916
     5.750      1.840      1.983      2.076      2.282      2.128      2.308      2.431      2.666      2.762      2.872      3.000      3.098      3.155      3.197      3.304      3.318      3.361      3.345      3.397      3.331      3.368      3.353      3.212      3.242      3.251      2.954      2.966
     6.000      1.831      1.984      2.026      2.216      2.237      2.310      2.455      2.619      2.715      2.887      2.938      3.110      3.128      3.156      3.316      3.277      3.341      3.364      3.350      3.405      3.314      3.339      3.150      3.258      3.254      2.911      3.011
     6.250      1.802      1.936      2.112      2.186      2.152      2.301      2.441      2.654      2.649      2.753      2.981      3.089      3.122      3.121      3.264      3.326      3.340      3.350      3.352      3.306      3.423      3.278      3.121      3.298      3.274      3.027      2.941
     6.500      1.846      1.947      2.038      2.196      2.177      2.261      2.400      2.667      2.680      2.803      2.954      2.983      3.070      3.128      3.245      3.298      3.370      3.319      3.314      3.328      3.256      3.268      3.163      3.284      3.219      2.976      2.977
     6.750      1.854      1.991      2.012      2.168      2.134      2.320      2.453      2.602      2.775      2.766      2.910      3.081      3.039      3.112      3.242      3.299      3.302      3.302      3.315      3.322      3.247      3.299      3.257      3.242      3.248      2.961      2.967
     7.000      1.833      1.952      2.011      2.143      2.111      2.234      2.420      2.607      2.649      2.762      2.961      3.039      3.077      3.123      3.203      3.234      3.285      3.354      3.325      3.278      3.241      3.179      3.217      3.217      3.187      3.019      2.935
     7.250      1.831      1.939      2.007      2.096      2.386      2.236      2.407      2.486      2.583      2.765      2.948      3.062      2.980      3.020      3.216      3.237      3.316      3.336      3.275      3.314      3.259      3.195      3.166      3.245      3.189      3.002      2.954
     7.500      1.794      1.884      2.018      2.117      2.127      2.202      2.350      2.501      2.621      2.719      2.944      3.008      3.025      3.011      3.143      3.224      3.265      3.310      3.307      3.285      3.228      3.201      3.217      3.191      3.222      2.950      2.814
     7.750      1.835      1.822      1.966      2.123      2.126      2.173      2.367      2.537      2.583      2.796      2.923      2.973      2.996      3.026      3.181      3.231      3.286      3.279      3.263      3.284      3.173      3.223      3.214      3.244      3.173      2.919      2.915
     8.000      1.755      1.846      1.998      2.093      2.072      2.201      2.371      2.551      2.601      2.738      2.886      2.946      2.954      3.065      3.139      3.169      3.253      3.227      3.307      3.243      3.127      3.223      3.252      3.198      3.128      2.953      2.962
     8.250      1.732      1.833      1.972      2.170      2.181      2.185      2.335      2.494      2.578      2.698      2.886      2.918      2.973      3.025      3.110      3.178      3.211      3.188      3.272      3.208      3.243      3.188      3.153      3.141      3.168      2.940      2.941
     8.500      1.728      1.826      1.981      2.093      2.074      2.189      2.301      2.506      2.538      2.691      2.672      2.914      2.947      3.042      3.113      3.184      3.293      3.303      3.209      3.170      3.224      3.205      3.173      3.191      3.154      2.894      2.935
     8.750      1.739      1.833      1.943      2.050      2.063      2.197      2.294      2.534      2.516      2.656      2.791      2.912      2.927      2.955      3.163      3.151      3.209      3.171      3.269      3.187      3.228      3.166      3.161      3.122      3.146      2.903      2.828
     9.000      1.736      1.867      1.935      2.050      2.071      2.134      2.182      2.460      2.763      2.645      2.831      2.936      2.914      3.007      3.072      3.116      3.263      3.193      3.223      3.205      3.163      3.115      3.081      3.131      3.133      2.869      2.865
     9.250      1.734      1.779      1.913      2.060      1.999      2.137      2.214      2.495      2.567      2.682      2.818      2.916      2.905      2.966      3.081      3.014      3.204      3.146      3.185      3.225      3.217      3.161      3.129      3.130      3.156      2.916      3.002
     9.500      1.768      1.771      1.873      2.071      2.037      2.177      2.283      2.456      2.621      2.657      2.798      2.864      2.927      2.948      3.087      3.015      3.178      3.197      3.183      3.197      3.187      3.048      3.100      3.109      3.124      2.883      2.907
     9.750      1.711      1.717      1.930      2.045      2.048      2.137      2.306      2.490      2.536      2.663      2.781      2.840      2.888      2.967      3.028      3.086      3.174      3.212      3.203      3.195      3.147      3.064      3.104      3.080      3.115      2.884      2.864
    10.000      1.663      1.731      1.886      2.041      2.019      2.101      2.272      2.420      2.520      2.691      2.767      2.846      2.873      2.949      3.028      3.095      3.173      3.114      3.186      3.171      3.177      3.099      3.085      3.091      3.158      2.858      2.943
    10.250      1.647      1.731      1.849      2.080      2.089      2.135      2.252      2.464      2.350      2.693      2.791      2.764      2.837      2.944      3.085      3.131      3.087      3.148      3.192      3.164      3.119      3.105      3.089      3.150      3.159      2.850      2.849
    10.500      1.666      1.624      1.876      2.036      1.997      2.102      2.159      2.470      2.438      2.646      2.780      2.821      2.845      2.892      2.992      3.074      3.121      3.143      3.197      3.190      3.150      3.083      3.071      3.119      3.131      2.888      2.896
    10.750      1.679      1.745      1.893      2.043      2.064      2.095      2.228      2.450      2.452      2.673      2.778      2.801      2.787      2.931      3.071      3.128      3.107      3.109      3.113      3.170      3.076      3.090      3.090      3.062      3.109      2.803      3.024
    11.000      1.686      1.844      1.897      2.005      1.969      2.059      2.277      2.460      2.423      2.580      2.785      2.786      2.808      2.823      3.090      3.086      3.087      3.025      3.052      3.125      3.064      3.093      3.141      3.149      3.092      2.827      2.859
    11.250      1.667      1.711      1.823      1.978      1.966      2.098      2.233      2.415      2.433      2.606      2.767      2.798      2.743      2.887      3.008      3.143      3.091      3.017      3.159      3.139      3.111      3.084      3.054      3.123      3.098      2.855      2.899
    11.500      1.650      1.686      1.876      1.965      1.980      2.059      2.253      2.371      2.438      2.558      2.784      2.740      2.847      2.810      3.015      3.003      3.063      3.065      3.165      3.171      3.034      3.068      3.082      3.098      3.039      2.874      2.929
    11.750      1.621      1.678      1.818      1.935      1.970      2.060      2.182      2.337      2.437      2.583      2.707      2.819      2.760      2.883      3.035      3.021      3.106      3.011      3.138      3.182      3.064      3.073      3.042      3.066      2.969      2.883      2.958
    12.000      1.639      1.679      1.826      1.985      1.940      2.047      2.180      2.387      2.404      2.543      2.743      2.801      2.843      2.861      3.002      3.069      3.040      3.036      3.159      3.083      3.078      3.093      3.022      3.025      3.006      2.818      2.936
    12.250      1.653      1.755      1.798      1.916      1.979      2.019      2.163      2.361      2.351      2.607      2.652      2.777      2.856      2.847      3.027      2.982      3.108      3.114      3.140      3.119      3.095      3.021      3.066      3.072      3.067      2.845      2.885
    12.500      1.627      1.716      1.747      1.924      1.949      2.090      2.199      2.360      2.336      2.582      2.723      2.710      2.815      2.850      2.999      2.973      3.139      3.070      3.199      3.099      3.080      3.030      2.987      3.101      2.983      2.885      2.890
    12.750      1.614      1.711      1.798      1.927      1.947      2.002      2.122      2.349      2.387      2.602      2.638      2.768      2.793      2.817      2.980      2.960      3.092      3.025      3.076      3.039      3.015      3.003      2.990      3.088      3.081      2.792      2.793
    13.000      1.627      1.740      1.783      1.922      1.911      1.999      2.167      2.330      2.449      2.520      2.645      2.726      2.776      2.853      2.963      2.986      3.056      3.030      3.115      3.077      3.055      3.016      2.946      3.030      3.074      2.831      2.820
    13.250      1.594      1.827      1.787      1.921      1.927      1.987      2.086      2.302      2.324      2.559      2.722      2.749      2.759      2.808      3.002      2.961      3.038      3.100      3.148      3.101      3.040      2.961      2.949      2.962      3.107      2.802      2.757
    13.500      1.605      1.660      1.813      1.903      1.903      1.976      2.178      2.375      2.307      2.492      2.670      2.753      2.779      2.848      2.965      2.944      3.084      3.065      3.084      3.085      3.061      2.952      2.964      2.986      3.039      2.782      2.845
    13.750      1.672      1.675      1.820      1.924      1.955      1.971      2.169      2.279      2.489      2.526      2.692      2.738      2.776      2.783      2.914      2.958      3.038      3.061      3.088      3.007      3.064      2.973      3.005      3.037      3.044      2.773      2.831
    14.000      1.607      1.662      1.759      1.908      1.885      1.933      2.111      2.331      2.341      2.536      2.628      2.686      2.722      2.784      2.955      2.997      3.028      3.103      3.066      3.083      3.043      2.962      2.983      3.039      3.095      2.804      2.680
    14.250      1.640      1.672      1.714      2.067      1.894      1.966      2.080      2.335      2.217      2.469      2.643      2.720      2.786      2.798      2.964      2.938      3.045      3.036      3.073      2.997      3.061      2.979      2.953      3.035      2.996      2.763      2.905
    14.500      1.558      1.631      1.829      1.962      1.888      2.018      2.108      2.306      2.321      2.459      2.613      2.714      2.756      2.740      2.939      2.886      3.035      3.035      3.070      2.976      2.972      2.915      3.018      3.064      3.087      2.855      2.923
    14.750      1.615      1.779      1.769      1.940      1.908      2.016      2.050      2.310      2.267      2.413      2.617      2.707      2.660      2.735      2.948      2.932      3.035      2.971      3.074      3.009      3.028      2.831      2.937      3.048      3.017      2.809      2.811
    15.000      1.635      1.636      1.739      1.896      1.871      1.937      2.015      2.217      2.346      2.474      2.622      2.672      2.660      2.789      2.901      2.938      2.973      3.028      3.134      2.991      2.990      2.883      2.972      2.889      3.055      2.757      2.819
    15.250      1.597      1.841      1.758      1.864      1.891      1.929      2.028      2.298      2.301      2.460      2.609      2.671      2.702      2.777      2.874      2.920      3.033      2.918      3.022      3.083      2.976      2.905      2.971      2.960      3.038      2.736      2.810
    15.500      1.531      1.690      1.764      1.905      1.840      1.916      2.046      2.254      2.312      2.474      2.587      2.665      2.711      2.775      2.888      2.922      2.902      3.028      3.025      3.017      2.983      2.962      2.913      2.975      3.016      2.716      2.847
    15.750      1.542      1.685      1.696      1.859      1.890      1.968      2.059      2.307      2.281      2.443      2.613      2.623      2.713      2.749      2.930      2.917      2.925      3.007      3.017      3.039      2.933      2.999      2.980      3.036      3.025      2.737      2.847
    16.000      1.601      1.609      1.716      1.870      1.874      1.974      2.096      2.245      2.326      2.385      2.604      2.713      2.741      2.703      2.877      2.890      2.902      2.986      3.054      2.993      2.973      3.019      2.901      3.059      2.974      2.697      2.933
    16.250      1.553      1.617      1.736      1.941      1.892      1.920      2.022      2.257      2.493      2.462      2.612      2.590      2.715      2.778      2.830      2.891      3.009      2.954      3.021      2.986      2.928      2.836      2.970      3.034      2.995      2.737      2.862
    16.500      1.596      1.635      1.693      1.858      1.995      2.000      2.080      2.260      2.258      2.453      2.571      2.641      2.685      2.699      2.785      2.904      2.972      2.961      3.000      3.008      2.952      2.933      2.945      2.978      3.006      2.650      2.853
    16.750      1.586      1.731      1.724      1.888      1.850      1.965      2.101      2.206      2.353      2.515      2.621      2.668      2.740      2.756      2.794      2.941      2.952      2.979      2.995      3.005      2.968      2.947      2.931      3.006      2.906      2.721      2.810
    17.000      1.542      1.625      1.789      1.919      1.833      1.976      2.077      2.218      2.307      2.481      2.571      2.632      2.697      2.733      2.858      2.887      2.836      2.959      2.950      2.978      2.954      2.879      2.869      2.989      2.940      2.750      2.700
    17.250      1.554      1.667      1.746      1.874      1.792      1.932      2.004      2.233      2.350      2.466      2.597      2.630      2.739      2.751      2.858      2.916      2.913      3.019      2.925      2.943      2.995      2.978      2.881      2.971      2.932      2.645      2.792
    17.500      1.515      1.548      1.738      1.874      1.801      1.921      2.087      2.245      1.927      2.463      2.625      2.668      2.703      2.727      2.915      2.861      2.919      3.020      2.933      3.001      2.902      2.944      2.885      3.007      2.915      2.710      2.882
    17.750      1.558      1.644      1.711      1.792      1.825      1.958      2.021      2.230      2.298      2.375      2.572      2.674      2.730      2.748      2.857      2.861      2.998      2.985      2.899      2.951      2.972      2.968      2.871      2.917      2.903      2.678      2.839
    18.000      1.547      1.603      1.652      1.854      1.816      1.911      2.065      2.247      2.281      2.479      2.589      2.624      2.665      2.761      2.848      2.870      2.942      2.962      2.956      2.927      2.954      2.908      2.906      2.965      2.956      2.690      2.705
    18.250      1.513      1.585      1.694      1.854      1.779      1.950      2.028      2.260      2.269      2.456      2.582      2.608      2.697      2.703      2.899      2.910      2.909      2.851      2.936      2.919      2.903      2.878      2.900      2.981      2.899      2.791      2.785
    18.500      1.529      1.615      1.716      1.800      1.822      1.947      1.998      2.195      2.287      2.451      2.545      2.648      2.691      2.670      2.820      2.894      3.002      2.937      2.939      2.952      2.948      2.870      2.876      2.983      2.960      2.716      2.804
    18.750      1.557      1.589      1.667      1.838      1.856      1.923      2.024      2.230      2.254      2.467      2.538      2.631      2.692      2.715      2.826      2.902      2.985      2.939      2.962      2.946      2.921      2.896      2.897      2.917      2.891      2.667      2.847
    19.000      1.490      1.639      1.702      1.815      1.784      1.919      2.029      2.218      2.291      2.397      2.497      2.640      2.666      2.727      2.778      2.863      2.966      2.852      2.961      2.954      2.970      2.952      2.912      3.021      2.937      2.729      2.830
    19.250      1.443      1.550      1.671      1.756      1.844      1.913      2.042      2.227      2.243      2.434      2.528      2.629      2.631      2.715      2.824      2.817      2.882      2.924      3.025      3.001      2.960      2.918      2.914      2.980      2.955      2.675      2.872
    19.500      1.527      1.614      1.656      1.860      1.861      1.851      1.980      2.205      2.189      2.416      2.549      2.606      2.631      2.674      2.829      2.913      2.910      2.921      2.980      2.958      2.936      2.898      2.919      3.015      2.970      2.783      2.755
    19.750      1.445      1.615      1.667      1.720      1.744      1.872      1.957      2.170      2.172      2.441      2.581      2.581      2.739      2.609      2.821      2.866      2.905      2.900      2.965      2.921      2.887      2.919      2.884      2.994      3.009      2.712      2.827
    20.000      1.443      1.488      1.709      1.717      1.851      1.868      1.978      2.135      2.202      2.428      2.526      2.572      2.606      2.580      2.780      2.827      2.974      2.940      2.960      2.961      2.907      2.850      2.837      2.947      3.031      2.663      2.765
    20.250      1.427      1.620      1.680      1.688      1.769      1.767      2.029      2.117      2.235      2.408      2.496      2.599      2.609      2.546      2.878      2.917      2.910      2.949      2.881      2.957      2.957      2.904      2.799      2.981      2.995      2.621      2.716
    20.500      1.361      1.488      1.642      1.707      1.811      1.745      1.923      2.163      2.144      2.335      2.501      2.558      2.623      2.642      2.811      2.882      2.896      2.989      2.931      2.955      2.835      2.810      2.897      3.048      3.010      2.690      2.828
    20.750      1.397      1.499      1.595      1.689      1.744      1.776      1.939      2.071      2.142      2.267      2.456      2.512      2.559      2.579      2.748      2.766      2.855      2.906      2.891      2.879      2.907      2.826      2.822      3.008      2.992      2.616      2.747
    21.000      1.390      1.497      1.622      1.665      1.720      1.764      1.913      2.083      2.242      2.337      2.440      2.530      2.531      2.578      2.779      2.827      2.886      2.908      2.921      2.951      2.863      2.765      2.802      3.034      2.953      2.619      2.847
    21.250      1.355      1.412      1.574      1.662      1.710      1.721      1.854      2.085      2.101      2.283      2.450      2.517      2.529      2.583      2.755      2.776      2.823      2.867      2.863      2.913      2.824      2.695      2.834      2.998      2.872      2.642      2.893
    21.500      1.359      1.293      1.523      1.583      1.598      1.770      1.852      2.020      2.037      2.306      2.416      2.513      2.505      2.593      2.706      2.757      2.819      2.882      2.894      2.874      2.774      2.783      2.849      2.952      2.986      2.593      2.830
    21.750      1.319      1.364      1.496      1.631      1.548      1.741      1.830      1.993      2.059      2.263      2.380      2.445      2.506      2.511      2.695      2.748      2.779      2.829      2.832      2.806      2.805      2.740      2.790      2.931      2.988      2.618      2.717
    22.000      1.289      1.372      1.481      1.561      1.600      1.684      1.823      2.014      2.063      2.122      2.297      2.409      2.500      2.521      2.672      2.721      2.786      2.742      2.846      2.765      2.853      2.792      2.769      2.941      3.021      2.621      2.756
    22.250      1.306      1.351      1.450      1.539      1.491      1.666      1.824      1.920      2.036      2.184      2.263      2.394      2.487      2.561      2.612      2.678      2.749      2.766      2.796      2.796      2.811      2.726      2.856      2.925      2.914      2.598      2.857
    22.500      1.306      1.337      1.397      1.564      1.564      1.584      1.767      1.916      1.898      2.183      2.268      2.329      2.431      2.437      2.557      2.675      2.780      2.771      2.727      2.757      2.752      2.773      2.716      2.885      2.966      2.554      2.757
    22.750      1.274      1.408      1.474      1.582      1.523      1.633      1.707      1.917      1.961      2.159      2.280      2.307      2.322      2.471      2.583      2.625      2.712      2.711      2.694      2.801      2.675      2.805      2.712      2.950      2.934      2.447      2.714
    23.000      1.281      1.324      1.444      1.577      1.598      1.635      1.739      1.881      1.921      2.082      2.257      2.315      2.341      2.343      2.582      2.620      2.709      2.668      2.635      2.735      2.686      2.715      2.614      2.849      2.867      2.442      2.764
    23.250      1.322      1.445      1.512      1.577      1.586      1.657      1.727      1.940      1.986      2.144      2.257      2.276      2.367      2.410      2.565      2.615      2.681      2.647      2.674      2.712      2.728      2.681      2.589      2.840      2.803      2.511      2.759
    23.500      1.300      1.192      1.456      1.366      1.543      1.687      1.751      1.943      1.950      2.112      2.247      2.337      2.320      2.427      2.537      2.578      2.661      2.655      2.612      2.678      2.554      2.612      2.617      2.864      2.747      2.491      2.737
    23.750      1.337      1.367      1.448      1.599      1.581      1.703      1.805      1.935      1.959      2.169      2.232      2.295      2.345      2.346      2.570      2.503      2.725      2.626      2.676      2.740      2.671      2.678      2.562      2.878      2.744      2.476      2.792
    24.000      1.368      1.439      1.481      1.598      1.630      1.707      1.793      1.933      1.995      2.157      2.270      2.320      2.358      2.387      2.560      2.607      2.605      2.646      2.629      2.714      2.652      2.633      2.593      2.834      2.688      2.400      2.754
    24.250      1.373      1.470      1.530      1.462      1.694      1.685      1.848      1.986      2.026      2.115      2.291      2.301      2.393      2.393      2.496      2.594      2.656      2.697      2.656      2.708      2.670      2.651      2.658      2.843      2.721      2.508      2.678
    24.500      1.339      1.436      1.506      1.665      1.635      1.695      1.836      1.982      2.015      2.157      2.291      2.341      2.399      2.443      2.562      2.628      2.647      2.596      2.632      2.728      2.708      2.653      2.663      2.788      2.669      2.457      0.322
    24.750      1.339      1.424      1.519      1.619      1.677      1.700      1.809      2.067      1.988      2.226      2.351      2.375      2.442      2.379      2.582      2.608      2.706      2.632      2.685      2.741      2.662      2.674      2.629      2.845      2.672      2.470      2.649
    25.000      1.405      1.452      1.504      1.704      1.708      1.724      1.864      2.047      1.986      2.185      2.309      2.377      2.434      2.489      2.660      2.636      2.741      2.667      2.742      2.765      2.746      2.687      2.660      2.905      2.779      2.473      2.615
    25.250      1.348      1.465      1.565      1.718      1.653      1.752      1.867      2.030      2.042      2.286      2.291      2.400      2.440      2.485      2.599      2.656      2.755      2.758      2.744      2.773      2.730      2.698      2.688      2.874      2.841      2.426      2.684
    25.500      1.416      1.468      1.563      1.699      1.675      1.753      1.823      2.066      2.108      2.201      2.336      2.430      2.444      2.482      2.649      2.641      2.708      2.727      2.707      2.856      2.749      2.687      2.687      2.892      2.847      2.518      2.750
    25.750      1.395      1.817      1.499      1.657      1.633      1.749      1.842      2.045      2.210      2.278      2.331      2.409      2.436      2.459      2.642      2.692      2.734      2.781      2.692      2.795      2.741      2.716      2.659      2.906      2.916      2.536      2.654
    26.000      1.386      1.516      1.589      1.644      1.699      1.682      1.871      2.072      2.088      2.238      2.356      2.464      2.518      2.506      2.618      2.649      2.746      2.802      2.810      2.785      2.779      2.825      2.751      2.959      2.971      2.501      2.795
    26.250      1.390      1.528      1.537      1.728      1.681      1.784      1.901      2.027      2.106      2.280      2.402      2.469      2.520      2.569      2.723      2.752      2.735      2.832      2.805      2.835      2.785      2.758      2.802      2.887      2.926      2.564      2.915
    26.500      1.440      1.485      1.599      1.686      1.695      1.794      1.901      2.110      2.097      2.252      2.360      2.490      2.523      2.624      2.709      2.677      2.750      2.807      2.862      2.850      2.736      2.682      2.784      2.946      2.895      2.461      2.818
    26.750      1.359      1.519      1.569      1.727      1.702      1.760      1.907      2.126      2.094      2.322      2.348      2.507      2.491      2.639      2.700      2.753      2.778      2.843      2.868      2.809      2.820      2.667      2.757      2.918      2.943      2.596      2.796
    27.000      1.310      1.478      1.631      1.595      1.636      1.726      1.922      2.060      2.114      2.358      2.420      2.438      2.513      2.549      2.664      2.724      2.801      2.825      2.837      2.922      2.813      2.708      2.759      2.877      3.004      2.574      2.817
    27.250      1.352      1.488      1.570      1.657      1.641      1.710      1.933      2.091      2.044      2.255      2.427      2.460      2.553      2.633      2.722      2.708      2.830      2.813      2.829      2.837      2.784      2.761      2.764      2.974      2.920      2.561      2.985
    27.500      1.398      1.034      1.583      1.722      1.627      1.767      1.926      2.040      2.046      2.286      2.434      2.535      2.546      2.560      2.703      2.728      2.790      2.820      2.859      2.906      2.830      2.798      2.846      2.920      2.906      2.590      2.992
    27.750      1.379      1.460      1.541      1.677      1.671      1.745      1.873      2.054      1.922      2.231      2.399      2.464      2.512      2.634      2.691      2.701      2.811      2.807      2.809      2.813      2.798      2.849      2.816      2.881      2.977      2.578      2.952
    28.000      1.387      1.507      1.546      1.698      1.688      1.729      1.839      2.029      2.061      2.158      2.338      2.489      2.522      2.536      2.702      2.696      2.765      2.820      2.800      2.825      2.813      2.772      2.754      2.955      2.953      2.536      2.804
    28.250      1.362      1.705      1.572      1.658      1.631      1.722      1.913      2.021      2.086      2.183      2.329      2.451      2.456      2.504      2.674      2.685      2.795      2.858      2.860      2.770      2.729      2.750      2.768      2.911      2.928      2.587      2.946
    28.500      1.340      1.482      1.496      1.626      1.652      1.750      1.832      2.012      2.080      2.182      2.403      2.469      2.453      2.472      2.694      2.663      2.717      2.803      2.813      2.826      2.768      2.795      2.731      2.936      3.030      2.473      2.828
    28.750      1.345      1.454      1.556      1.648      1.648      1.739      1.826      2.062      2.104      2.301      2.312      2.442      2.461      2.575      2.661      2.674      2.708      2.791      2.772      2.820      2.748      2.772      2.718      2.909      2.970      2.590      2.820
    29.000      1.347      1.467      1.512      1.643      1.609      1.746      1.877      2.004      1.960      2.140      2.404      2.505      2.505      2.524      2.632      2.733      2.813      2.750      2.727      2.821      2.687      2.822      2.722      2.899      2.945      2.557      2.823
    29.250      1.384      1.456      1.520      1.648      1.602      1.770      1.816      2.006      2.034      2.278      2.345      2.436      2.478      2.529      2.583      2.711      2.733      2.753      2.672      2.812      2.724      2.752      2.743      2.911      2.837      2.555      2.812
    29.500      1.327      1.444      1.493      1.676      1.570      1.713      1.891      1.990      2.039      2.185      2.359      2.461      2.413      2.529      2.585      2.709      2.711      2.744      2.657      2.828      2.774      2.716      2.717      2.873      2.832      2.513      2.920
    29.750      1.347      1.427      1.531      1.593      1.581      1.676      1.845      1.988      2.010      2.159      2.310      2.418      2.413      2.513      2.625      2.666      2.753      2.676      2.755      2.791      2.713      2.695      2.721      2.887      2.869      2.524      2.953
    30.000      1.351      1.425      1.490      1.589      1.635      1.734      1.810      1.998      2.071      2.150      2.309      2.426      2.397      2.507      2.590      2.598      2.673      2.711      2.711      2.800      2.645      2.705      2.694      2.824      2.904      2.528      2.809
    30.250      1.360      1.422      1.475      1.584      1.635      1.737      1.792      2.048      2.049      2.226      2.341      2.374      2.449      2.460      2.567      2.634      2.726      2.654      2.743      2.726      2.634      2.673      2.632      2.861      2.842      2.589      2.881
    30.500      1.379      1.430      1.524      1.609      1.607      1.690      1.812      2.013      1.987      2.229      2.346      2.358      2.378      2.499      2.548      2.672      2.667      2.696      2.770      2.746      2.724      2.688      2.564      2.881      2.795      2.522      2.908
    30.750      1.310      1.864      1.509      1.649      1.568      1.667      1.798      1.941      1.959      2.175      2.300      2.364      2.401      2.437      2.588      2.665      2.698      2.640      2.688      2.700      2.731      2.660      2.551      2.843      2.842      2.574      2.847
    31.000      1.342      1.370      1.568      1.826      1.623      1.664      1.789      1.976      1.911      2.183      2.268      2.338      2.386      2.393      2.579      2.593      2.632      2.674      2.707      2.659      2.679      2.669      2.509      2.842      2.768      2.531      2.936
    31.250      1.245      1.376      1.479      1.384      1.739      1.687      1.766      1.934      2.026      2.188      2.256      2.319      2.387      2.432      2.618      2.653      2.704      2.710      2.697      2.735      2.742      2.632      2.641      2.864      2.765      2.482      2.872
    31.500      1.308      1.428      1.435      1.619      1.589      1.681      1.732      1.959      1.938      2.123      2.281      2.347      2.350      2.431      2.491      2.633      2.688      2.684      2.709      2.760      2.700      2.680      2.650      2.833      2.811      2.569      2.950
    31.750      1.331      1.312      1.463      1.578      1.589      1.657      1.726      1.940      1.951      2.170      2.209      2.332      2.350      2.417      2.530      2.584      2.631      2.722      2.688      2.652      2.694      2.642      2.585      2.853      2.765      2.483      2.867
    32.000      1.329      1.324      1.449      1.572      1.572      1.598      1.759      1.901      1.834      2.185      2.327      2.304      2.335      2.362      2.495      2.546      2.705      2.669      2.720      2.725      2.723      2.696      2.570      2.778      2.771      2.548      2.854
    32.250      1.315      1.195      1.456      1.562      1.643      1.635      1.778      1.889      1.932      2.162      2.259      2.300      2.362      2.407      2.493      2.582      2.673      2.664      2.706      2.698      2.678      2.666      2.665      2.799      2.836      2.510      2.885
    32.500      1.272      1.343      1.435      1.552      1.553      1.625      1.765      1.896      2.007      2.083      2.225      2.345      2.303      2.349      2.533      2.572      2.645      2.685      2.710      2.622      2.626      2.676      2.652      2.746      2.843      2.501      2.983
    32.750      1.349      1.361      1.515      1.539      1.505      1.621      1.741      1.881      2.222      2.115      2.250      2.356      2.378      2.450      2.375      2.562      2.627      2.643      2.700      2.795      2.594      2.631      2.667      2.720      2.836      2.467      2.967
    33.000      1.317      1.380      1.481      1.552      1.519      1.604      1.766      1.881      1.984      2.105      2.217      2.346      2.311      2.403      2.441      2.576      2.600      2.639      2.668      2.633      2.641      2.616      2.672      2.766      2.773      2.378      2.880
    33.250      1.270      1.385      1.463      1.544      1.520      1.599      1.818      1.873      1.951      2.072      2.220      2.302      2.284      2.402      2.439      2.542      2.602      2.584      2.673      2.615      2.652      2.598      2.602      2.781      2.880      2.475      2.873
    33.500      1.281      1.354      1.414      1.505      1.569      1.606      1.752      1.916      1.949      2.040      2.212      2.322      2.378      2.365      2.510      2.550      2.591      2.689      2.691      2.658      2.615      2.589      2.591      2.718      2.804      2.485      2.797
    33.750      1.290      1.375      1.385      1.548      1.542      1.627      1.755      1.912      1.930      2.052      2.212      2.245      2.346      2.362      2.471      2.528      2.615      2.667      2.621      2.590      2.640      2.620      2.543      2.749      2.829      2.465      2.989
    34.000      1.239      1.394      1.479      1.540      1.531      1.643      1.742      1.942      1.918      2.149      2.228      2.269      2.299      2.435      2.456      2.566      2.570      2.660      2.646      2.606      2.622      2.557      2.568      2.728      2.764      2.380      2.949
    34.250      1.285      1.319      1.434      1.511      1.490      1.564      1.774      1.871      1.896      2.115      2.224      2.295      2.295      2.370      2.481      2.538      2.644      2.643      2.658      2.634      2.590      2.553      2.622      2.792      2.803      2.439      2.863
    34.500      1.310      1.366      1.468      1.602      1.553      1.580      1.719      1.966      1.917      2.115      2.236      2.257      2.320      2.386      2.492      2.550      2.605      2.589      2.629      2.661      2.614      2.615      2.580      2.732      2.822      2.535      2.828
    34.750      1.237      1.360      1.483      1.582      1.476      1.584      1.759      1.989      1.936      2.124      2.128      2.269      2.308      2.366      2.490      2.501      2.573      2.610      2.623      2.599      2.657      2.508      2.598      2.722      2.777      2.479      2.692
    35.000      1.291      1.304      1.395      1.487      1.516      1.611      1.737      1.917      1.884      2.102      2.189      2.283      2.342      2.344      2.548      2.529      2.617      2.581      2.600      2.640      2.607      2.548      2.607      2.754      2.727      2.462      2.714
    35.250      1.224      1.246      1.476      1.505      1.529      1.596      1.783      1.904      1.872      2.012      2.190      2.240      2.284      2.386      2.481      2.480      2.654      2.636      2.635      2.576      2.571      2.559      2.600      2.715      2.754      2.468      2.964
    35.500      1.319      1.366      1.445      1.573      1.524      1.605      1.758      1.861      1.958      2.057      2.157      2.273      2.336      2.357      2.442      2.478      2.577      2.596      2.664      2.642      2.614      2.577      2.585      2.756      2.821      2.469      2.917
    35.750      1.239      1.342      1.378      1.473      1.482      1.640      1.694      1.902      1.868      2.066      2.188      2.246      2.335      2.321      2.452      2.463      2.583      2.510      2.672      2.627      2.589      2.642      2.466      2.678      2.704      2.455      2.748
    36.000      1.275      1.356      1.399      1.530      1.503      1.622      1.712      1.870      1.908      2.041      2.169      2.310      2.317      2.345      2.460      2.542      2.546      2.626      2.579      2.576      2.564      2.515      2.480      2.719      2.676      2.433      2.849
    36.250      1.245      1.318      1.344      1.511      1.446      1.613      1.743      1.850      1.955      2.057      2.210      2.210      2.260      2.323      2.467      2.501      2.537      2.547      2.606      2.586      2.627      2.594      2.439      2.694      2.677      2.476      2.776
    36.500      1.231      1.316      1.425      1.550      1.520      1.559      1.712      1.845      1.917      2.018      2.165      2.246      2.299      2.336      2.484      2.481      2.551      2.596      2.524      2.563      2.614      2.567      2.560      2.707      2.710      2.434      2.761
    36.750      1.293      1.333      1.400      1.529      1.500      1.595      1.719      1.846      1.878      2.034      2.132      2.193      2.237      2.307      2.435      2.497      2.602      2.576      2.550      2.605      2.516      2.535      2.533      2.681      2.695      2.456      2.839
    37.000      1.212      1.377      1.411      1.497      1.524      1.639      1.687      1.863      1.814      2.038      2.303      2.258      2.291      2.316      2.440      2.557      2.508      2.614      2.505      2.626      2.593      2.556      2.524      2.711      2.690      2.431      2.962
    37.250      1.222      1.309      1.420      1.472      1.484      1.581      1.702      1.825      1.925      2.128      2.196      2.288      2.185      2.326      2.429      2.443      2.574      2.536      2.561      2.608      2.561      2.468      2.558      2.610      2.598      2.372      2.875
    37.500      1.233      1.280      1.415      1.530      1.523      1.610      1.686      1.887      1.874      2.068      2.187      2.202      2.281      2.302      2.452      2.530      2.558      2.522      2.584      2.554      2.526      2.500      2.557      2.595      2.618      2.376      2.862
    37.750      1.244      1.301      1.454      1.492      1.452      1.547      1.730      1.929      1.861      2.051      2.199      2.223      2.243      2.323      2.451      2.511      2.487      2.539      2.546      2.555      2.531      2.503      2.480      2.734      2.639      2.498      2.807
    38.000      1.196      1.339      1.417      1.473      1.677      1.581      1.681      1.862      1.611      2.048      2.160      2.262      2.207      2.315      2.399      2.517      2.541      2.561      2.632      2.599      2.583      2.506      2.493      2.614      2.718      2.449      2.828
    38.250      1.246      1.358      1.361      1.494      1.513      1.629      1.694      1.865      1.882      2.040      2.169      2.220      2.256      2.332      2.409      2.408      2.559      2.535      2.588      2.562      2.529      2.533      2.519      2.605      2.672      2.416      2.833
    38.500      1.248      1.453      1.379      1.553      1.454      1.610      1.730      1.868      1.906      2.068      2.147      2.219      2.210      2.256      2.412      2.473      2.544      2.570      2.659      2.594      2.581      2.495      2.479      2.593      2.713      2.413      2.950
    38.750      1.192      1.385      1.354      1.569      1.510      1.632      1.672      1.817      1.849      2.098      2.153      2.222      2.179      2.298      2.431      2.453      2.502      2.521      2.617      2.548      2.578      2.484      2.477      2.613      2.718      2.417      2.902
    39.000      1.260      1.322      1.346      1.512      1.526      1.599      1.768      1.838      1.899      2.014      2.171      2.235      2.215      2.298      2.364      2.437      2.519      2.530      2.577      2.574      2.610      2.502      2.557      2.622      2.724      2.411      2.787
    39.250      1.231      1.299      1.394      1.508      1.415      1.565      1.711      1.776      1.914      2.051      2.154      2.191      2.209      2.313      2.426      2.415      2.531      2.529      2.617      2.548      2.526      2.525      2.505      2.629      2.714      2.389      2.869
    39.500      1.208      1.290      1.434      1.497      1.442      1.625      1.691      1.902      1.806      1.978      2.143      2.249      2.221      2.291      2.428      2.357      2.534      2.495      2.611      2.538      2.576      2.534      2.519      2.625      2.679      2.433      2.805
    39.750      1.280      1.024      1.371      1.484      1.510      1.570      1.717      1.847      1.848      2.052      2.167      2.208      2.250      2.298      2.451      2.430      2.513      2.501      2.570      2.585      2.596      2.449      2.505      2.718      2.633      2.440      2.647
    40.000      1.216      1.342      1.394      1.488      1.523      1.561      1.756      1.887      1.847      2.053      2.208      2.218      2.220      2.254      2.462      2.436      2.558      2.590      2.598      2.546      2.520      2.471      2.523      2.692      2.689      2.419      2.809
    40.250      1.261      1.329      1.411      1.517      1.548      1.547      1.723      1.838      1.893      2.067      2.114      2.207      2.227      2.252      2.444      2.489      2.548      2.481      2.539      2.545      2.520      2.437      2.579      2.695      2.684      2.415      2.739
    40.500      1.290      1.306      1.452      1.444      1.509      1.579      1.717      1.854      1.879      2.011      2.120      2.207      2.246      2.347      2.471      2.479      2.497      2.530      2.602      2.579      2.474      2.437      2.493      2.653      2.742      2.362      2.877
    40.750      1.210      1.327      1.436      1.415      1.535      1.606      1.684      1.835      1.781      2.018      2.189      2.220      2.245      2.297      2.352      2.424      2.476      2.520      2.620      2.616      2.505      2.524      2.518      2.599      2.721      2.402      2.820
    41.000      1.191      1.282      1.367      1.550      1.492      1.589      1.714      1.818      1.917      2.009      2.165      2.205      2.247      2.310      2.388      2.430      2.515      2.560      2.535      2.605      2.516      2.473      2.484      2.690      2.678      2.470      2.844
    41.250      1.219      1.289      1.413      1.468      1.510      1.597      1.696      1.841      1.898      1.990      2.118      2.192      2.215      2.262      2.430      2.463      2.504      2.536      2.502      2.582      2.528      2.542      2.505      2.681      2.704      2.366      3.092
    41.500      1.181      1.364      1.359      1.491      1.463      1.587      1.747      1.802      1.901      2.030      2.140      2.222      2.251      2.285      2.457      2.451      2.526      2.521      2.548      2.589      2.544      2.478      2.532      2.700      2.675      2.394      2.908
    41.750      1.244      1.465      1.372      1.487      1.507      1.563      1.727      1.837      1.861      2.057      2.150      2.111      2.221      2.308      2.404      2.425      2.544      2.491      2.589      2.616      2.453      2.551      2.506      2.689      2.645      2.402      2.983
    42.000      1.207      1.388      1.389      1.457      1.505      1.548      1.637      1.854      1.880      2.007      2.133      2.154      2.209      2.299      2.385      2.463      2.533      2.433      2.493      2.590      2.455      2.533      2.473      2.643      2.647      2.344      2.893
    42.250      1.227      1.298      1.391      1.475      1.488      1.603      1.687      1.843      1.812      1.989      2.113      2.184      2.259      2.297      2.418      2.441      2.573      2.491      2.447      2.552      2.398      2.500      2.460      2.658      2.568      2.467      2.896
    42.500      1.248      1.230      1.368      1.474      1.455      1.517      1.670      1.851      1.987      2.006      2.092      2.208      2.241      2.318      2.377      2.414      2.513      2.502      2.459      2.622      2.420      2.541      2.472      2.671      2.526      2.455      2.783
    42.750      1.166      1.202      1.355      1.479      1.524      1.498      1.720      1.833      1.876      2.042      2.084      2.203      2.246      2.285      2.401      2.398      2.520      2.505      2.534      2.554      2.404      2.489      2.484      2.663      2.522      2.398      2.964
    43.000      1.177      1.279      1.414      1.438      1.474      1.470      1.620      1.776      1.811      1.992      2.078      2.178      2.153      2.263      2.347      2.442      2.492      2.448      2.572      2.624      2.428      2.529      2.477      2.656      2.485      2.419      2.959
    43.250      1.127      1.260      1.326      1.420      1.360      1.461      1.641      1.809      1.820      2.029      2.092      2.195      2.222      2.321      2.448      2.411      2.466      2.507      2.543      2.522      2.487      2.503      2.522      2.627      2.548      2.438      2.862
    43.500      1.145      1.242      1.342      1.445      1.420      1.453      1.647      1.818      1.824      2.016      2.142      2.126      2.248      2.276      2.440      2.468      2.509      2.510      2.531      2.525      2.481      2.468      2.395      2.673      2.646      2.471      3.302
    43.750      1.152      1.251      1.263      1.427      1.421      1.481      1.606      1.745      1.811      2.019      2.124      2.151      2.217      2.277      2.434      2.489      2.510      2.440      2.539      2.537      2.501      2.484      2.403      2.638      2.692      2.515      2.901
    44.000      1.104      1.377      1.342      1.423      1.371      1.430      1.606      1.807      1.751      1.936      2.082      2.166      2.239      2.258      2.363      2.420      2.488      2.548      2.567      2.587      2.509      2.480      2.380      2.619      2.705      2.420      3.026
    44.250      1.150      1.181      1.258      1.467      1.390      1.448      1.606      1.731      1.779      1.958      2.071      2.116      2.220      2.243      2.369      2.428      2.475      2.480      2.583      2.580      2.429      2.443      2.336      2.636      2.693      2.401      2.831
    44.500      1.182      1.141      1.293      1.163      1.386      1.466      1.661      1.796      1.796      1.955      2.075      2.164      2.160      2.178      2.362      2.360      2.414      2.480      2.497      2.483      2.497      2.475      2.304      2.674      2.645      2.428      2.999
    44.750      1.099      1.228      1.266      1.393      1.368      1.469      1.650      1.753      1.763      1.927      2.053      2.100      2.153      2.197      2.290      2.324      2.469      2.526      2.558      2.526      2.546      2.502      2.364      2.634      2.676      2.344      2.982
    45.000      1.157      1.165      1.294      1.357      1.401      1.409      1.604      1.745      1.757      1.867      2.016      2.038      2.182      2.227      2.318      2.332      2.459      2.477      2.531      2.456      2.467      2.398      2.415      2.590      2.622      2.439      2.930
    45.250      1.128      1.187      1.240      1.347      1.369      1.443      1.555      1.753      1.710      1.864      1.972      2.054      2.040      2.229      2.305      2.317      2.434      2.507      2.487      2.539      2.418      2.406      2.428      2.627      2.679      2.412      2.965
    45.500      1.141      1.143      1.251      1.414      1.361      1.422      1.556      1.749      1.712      1.863      1.941      2.057      2.135      2.119      2.309      2.408      2.325      2.403      2.481      2.505      2.446      2.445      2.503      2.584      2.635      2.325      3.049
    45.750      1.088      1.179      1.338      1.362      1.227      1.439      1.537      1.669      1.724      1.858      1.966      2.061      2.085      2.168      2.284      2.373      2.440      2.442      2.482      2.515      2.489      2.397      2.340      2.569      2.662      2.366      2.930
    46.000      1.138      1.151      1.302      1.380      1.380      1.452      1.517      1.687      1.645      1.865      1.948      2.068      2.101      2.140      2.288      2.298      2.401      2.463      2.505      2.470      2.406      2.359      2.403      2.544      2.640      2.316      3.031
    46.250      1.117      1.189      1.269      1.398      1.448      1.474      1.623      1.694      1.780      1.893      1.987      2.053      2.068      2.129      2.253      2.290      2.356      2.361      2.468      2.470      2.376      2.379      2.383      2.476      2.629      2.332      2.908
    46.500      1.143      1.211      1.278      1.354      1.413      1.499      1.541      1.721      1.744      1.849      2.030      2.073      2.079      2.137      2.284      2.281      2.371      2.373      2.422      2.439      2.456      2.377      2.343      2.456      2.525      2.297      2.940
    46.750      1.144      1.216      1.358      1.413      1.401      1.433      1.567      1.724      1.616      1.884      1.994      2.004      2.081      2.167      2.269      2.278      2.392      2.343      2.437      2.416      2.369      2.321      2.307      2.542      2.573      2.343      2.817
    47.000      1.179      1.234      1.288      1.402      1.359      1.464      1.556      1.658      1.769      1.857      1.958      2.065      2.070      2.158      2.229      2.254      2.351      2.372      2.443      2.390      2.279      2.377      2.339      2.501      2.636      2.419      2.938
    47.250      1.177      1.178      1.310      1.442      1.433      1.474      1.642      1.715      1.648      1.986      1.943      2.028      2.061      2.083      2.239      2.323      2.349      2.356      2.495      2.359      2.334      2.388      2.388      2.585      2.519      2.280      3.071
    47.500      1.144      1.230      1.279      1.474      1.388      1.482      1.551      1.791      1.797      1.870      1.975      2.083      2.070      2.102      2.230      2.332      2.348      2.376      2.428      2.359      2.348      2.332      2.338      2.590      2.548      2.340      3.061
    47.750      1.160      1.246      1.317      1.441      1.430      1.453      1.591      1.746      1.728      1.918      2.011      2.017      2.114      2.053      2.241      2.312      2.363      2.388      2.379      2.392      2.406      2.356      2.396      2.564      2.557      2.295      2.998
    48.000      1.168      1.225      1.295      1.447      1.441      1.468      1.608      1.757      1.820      1.942      2.032      2.111      2.040      2.139      2.245      2.223      2.286      2.387      2.460      2.488      2.450      2.321      2.334      2.557      2.539      2.251      3.051
    48.250      1.194      1.237      1.336      1.412      1.403      1.429      1.598      1.782      2.301      1.889      2.037      2.045      2.086      2.158      2.313      2.297      2.297      2.444      2.447      2.427      2.353      2.359      2.332      2.568      2.612      2.268      3.004
    48.500      1.231      1.122      1.283      1.381      1.449      1.528      1.588      1.764      1.784      1.967      1.997      2.115      2.088      2.104      2.287      2.277      2.197      2.414      2.406      2.415      2.357      2.362      2.354      2.575      2.615      2.269      2.916
    48.750      1.177      1.314      1.330      1.379      1.440      1.462      1.627      1.732      1.886      1.841      1.972      2.101      2.126      2.168      2.309      2.291      2.323      2.403      2.371      2.419      2.258      2.317      2.307      2.553      2.551      2.304      2.927
    49.000      1.190      1.229      1.327      1.183      1.446      1.515      1.645      1.756      2.045      1.934      2.002      2.093      2.093      2.161      2.265      2.231      2.342      2.365      2.406      2.413      2.276      2.324      2.417      2.563      2.614      2.286      3.078
    49.250      1.204      1.244      1.296      1.394      1.458      1.528      1.574      1.809      1.798      1.994      2.051      2.050      2.085      2.201      2.291      2.311      2.429      2.315      2.444      2.400      2.389      2.362      2.401      2.603      2.642      2.335      3.022
    49.500      1.151      1.186      1.346      1.449      1.434      1.505      1.585      1.776      1.845      1.919      2.042      2.122      2.145      2.167      2.333      2.258      2.397      2.361      2.423      2.441      2.416      2.388      2.372      2.593      2.612      2.298      3.027
    49.750      1.192      1.258      1.317      1.377      1.407      1.503      1.602      1.769      1.814      1.940      2.066      2.098      2.195      2.201      2.319      2.335      2.400      2.426      2.408      2.432      2.395      2.432      2.396      2.607      2.614      2.322      2.983
    50.000      1.186      0.870      1.288      1.344      1.355      1.486      1.583      1.770      1.801      1.921      2.067      2.126      2.139      2.155      2.320      2.345      2.470      2.369      2.441      2.429      2.423      2.343      2.335      2.540      2.619      2.421      2.978
    50.250      1.171      1.261      1.300      1.489      1.354      1.548      1.597      1.762      1.812      1.906      2.008      2.099      2.146      2.207      2.292      2.359      2.452      2.427      2.429      2.468      2.396      2.342      2.381      2.518      2.588      2.348      3.056
    50.500      1.177      1.251      1.298      1.393      1.422      1.527      1.622      1.790      1.820      1.889      2.045      2.054      2.167      2.179      2.314      2.333      2.423      2.470      2.445      2.382      2.379      2.354      2.288      2.550      2.572      2.343      3.162
    50.750      1.211      1.262      1.349      1.394      1.443      1.472      1.574      1.724      1.810      1.916      2.093      2.047      2.169      2.224      2.308      2.351      2.389      2.390      2.399      2.449      2.417      2.408      2.262      2.481      2.606      2.376      3.100
    51.000      1.182      1.221      1.291      1.397      1.396      1.495      1.553      1.727      1.771      1.942      1.995      2.058      2.182      2.242      2.274      2.317      2.438      2.427      2.444      2.479      2.381      2.427      2.333      2.521      2.648      2.284      3.030
    51.250      1.163      1.232      1.326      1.445      1.408      1.522      1.619      1.748      1.744      1.982      2.035      2.105      2.127      2.231      2.311      2.412      2.480      2.441      2.490      2.450      2.396      2.399      2.367      2.585      2.609      2.350      3.139
    51.500      1.190      1.260      1.349      1.374      1.444      1.460      1.539      1.710      1.772      1.893      2.064      2.067      2.117      2.235      2.298      2.356      2.429      2.407      2.487      2.403      2.367      2.427      2.430      2.552      2.688      2.298      3.396
    51.750      1.159      1.185      1.248      1.383      1.416      1.478      1.598      1.706      1.907      1.885      1.985      2.117      2.124      2.183      2.328      2.358      2.399      2.423      2.429      2.372      2.386      2.404      2.439      2.560      2.638      2.360      3.239
    52.000      1.205      1.220      1.403      1.405      1.414      1.490      1.520      1.714      1.677      1.928      1.998      2.102      2.132      2.190      2.323      2.306      2.396      2.419      2.415      2.354      2.431      2.442      2.405      2.578      2.652      2.383      3.322
    52.250      1.159      1.248      1.324      1.416      1.392      1.444      1.586      1.778      1.749      1.875      1.975      2.098      2.160      2.217      2.331      2.408      2.443      2.413      2.398      2.331      2.411      2.367      2.396      2.598      2.645      2.324      3.167
    52.500      1.205      1.207      1.268      1.384      1.387      1.506      1.579      1.703      1.802      1.917      1.994      2.065      2.098      2.174      2.278      2.356      2.413      2.332      2.415      2.307      2.466      2.386      2.456      2.553      2.596      2.457      3.039
    52.750      1.125      1.155      1.265      1.382      1.367      1.448      1.602      1.730      1.754      1.962      2.002      2.023      2.088      2.188      2.305      2.399      2.401      2.371      2.452      2.384      2.406      2.365      2.415      2.601      2.669      2.309      3.072
    53.000      1.168      1.199      1.336      1.369      1.401      1.472      1.606      1.685      1.769      1.951      1.972      2.108      2.075      2.170      2.305      2.347      2.398      2.391      2.491      2.291      2.403      2.289      2.440      2.547      2.634      2.402      3.290
    53.250      1.142      1.173      1.306      1.313      1.396      1.482      1.610      1.665      1.760      1.873      2.007      2.049      2.096      2.184      2.272      2.305      2.459      2.383      2.440      2.395      2.333      2.368      2.391      2.572      2.608      2.425      3.269
    53.500      1.172      1.167      1.241      1.370      1.365      1.482      1.625      1.701      1.757      1.888      2.011      2.048      2.075      2.085      2.267      2.300      2.420      2.349      2.409      2.428      2.392      2.312      2.302      2.581      2.622      2.333      3.113
    53.750      1.134      1.202      1.252      1.352      1.372      1.480      1.582      1.708      1.700      1.942      1.974      2.089      2.080      2.197      2.326      2.311      2.408      2.377      2.428      2.457      2.333      2.339      2.436      2.625      2.632      2.389      3.149
    54.000      1.104      1.173      1.283      1.368      1.399      1.437      1.504      1.703      1.713      1.839      1.995      2.057      2.083      2.148      2.312      2.316      2.353      2.403      2.362      2.435      2.367      2.372      2.433      2.596      2.594      2.290      3.043
    54.250      1.152      1.183      1.238      1.380      1.417      1.451      1.530      1.760      1.734      1.901      1.966      2.029      2.070      2.144      2.252      2.263      2.338      2.457      2.400      2.462      2.294      2.327      2.409      2.543      2.600      2.292      3.165
    54.500      1.120      1.047      1.282      1.377      1.375      1.477      1.578      1.685      1.720      1.869      1.956      2.084      2.081      2.118      2.292      2.333      2.373      2.404      2.384      2.398      2.287      2.405      2.408      2.610      2.632      2.368      3.374
    54.750      1.116      1.196      1.278      1.393      1.325      1.462      1.549      1.682      1.685      1.828      2.005      2.047      2.085      2.190      2.230      2.300      2.351      2.445      2.418      2.379      2.347      2.327      2.432      2.549      2.632      2.357      3.304
    55.000      1.078      1.156      1.298      1.331      1.362      1.403      1.534      1.632      1.984      1.827      2.001      2.035      2.095      2.166      2.206      2.323      2.336      2.385      2.429      2.397      2.375      2.371      2.356      2.553      2.597      2.276      3.218
    55.250      1.094      1.176      1.266      1.305      1.293      1.403      1.538      1.687      1.811      1.929      2.001      2.039      2.094      2.145      2.154      2.307      2.320      2.384      2.377      2.405      2.367      2.368      2.394      2.546      2.518      2.400      3.441
    55.500      1.049      1.128      1.259      1.391      1.285      1.416      1.561      1.645      1.688      1.911      1.951      1.979      2.139      2.163      2.167      2.257      2.348      2.349      2.411      2.385      2.399      2.396      2.247      2.571      2.511      2.339      3.221
    55.750      1.130      1.204      1.285      1.358      1.300      1.420      1.507      1.704      1.701      1.822      2.024      1.915      2.079      2.200      2.160      2.299      2.370      2.356      2.409      2.446      2.342      2.377      2.285      2.523      2.510      2.336      3.208
    56.000      1.125      1.163      1.297      1.397      1.273      1.373      1.567      1.756      1.720      1.879      1.925      2.023      2.057      2.145      2.130      2.276      2.324      2.346      2.411      2.441      2.329      2.356      2.313      2.546      2.606      2.421      3.278
    56.250      1.083      1.203      1.254      1.319      1.375      1.412      1.537      1.675      1.694      1.816      1.929      1.995      2.036      2.179      2.217      2.284      2.277      2.334      2.417      2.404      2.286      2.360      2.294      2.531      2.501      2.411      3.165
    56.500      1.116      1.208      1.249      1.304      1.356      1.444      1.544      1.706      1.736      1.915      1.984      2.012      2.090      2.104      2.220      2.253      2.301      2.299      2.447      2.422      2.341      2.322      2.361      2.571      2.557      2.381      3.164
    56.750      1.130      1.376      1.309      1.343      1.335      1.385      1.569      1.637      1.658      1.866      1.936      1.980      2.031      2.160      2.215      2.249      2.249      2.312      2.422      2.370      2.353      2.350      2.319      2.517      2.499      2.538      3.200
    57.000      1.125      1.224      1.279      1.340      1.346      1.439      1.547      1.675      1.659      1.862      1.980      2.017      2.023      2.142      2.183      2.298      2.230      2.325      2.409      2.426      2.407      2.343      2.271      2.543      2.500      2.365      3.345
    57.250      1.085      1.212      1.298      1.377      1.383      1.426      1.530      1.695      1.749      1.798      1.982      1.999      2.088      2.057      2.198      2.248      2.425      2.322      2.387      2.341      2.336      2.339      2.275      2.489      2.557      2.391      3.278
    57.500      1.074      1.228      1.247      1.354      1.371      1.391      1.524      1.700      1.712      1.816      1.966      1.972      4.438      2.106      2.160      2.273      2.334      2.357      2.380      2.410      2.325      2.325      2.346      2.511      2.554      2.413      3.101

